Iterated Elliptic and Hypergeometric Integrals for Feynman Diagrams

We calculate 3-loop master integrals for heavy quark correlators and the 3-loop QCD corrections to the $\rho$-parameter. They obey non-factorizing differential equations of second order with more than three singularities, which cannot be factorized in Mellin-$N$ space either. The solution of the homogeneous equations is possible in terms of convergent close integer power series as $_2F_1$ Gau\ss{} hypergeometric functions at rational argument. In some cases, integrals of this type can be mapped to complete elliptic integrals at rational argument. This class of functions appears to be the next one arising in the calculation of more complicated Feynman integrals following the harmonic polylogarithms, generalized polylogarithms, cyclotomic harmonic polylogarithms, square-root valued iterated integrals, and combinations thereof, which appear in simpler cases. The inhomogeneous solution of the corresponding differential equations can be given in terms of iterative integrals, where the new innermost letter itself is not an iterative integral. A new class of iterative integrals is introduced containing letters in which (multiple) definite integrals appear as factors. For the elliptic case, we also derive the solution in terms of integrals over modular functions and also modular forms, using $q$-product and series representations implied by Jacobi's $\vartheta_i$ functions and Dedekind's $\eta$-function. The corresponding representations can be traced back to polynomials out of Lambert--Eisenstein series, having representations also as elliptic polylogarithms, a $q$-factorial $1/\eta^k(\tau)$, logarithms and polylogarithms of $q$ and their $q$-integrals. Due to the specific form of the physical variable $x(q)$ for different processes, different representations do usually appear. Numerical results are also presented.

==> FILES/F10a0.m <==
F10a0 =
 (-19*Pi^4)/72 + (3*x^4)/2 + (245*x^6)/162 + (31723*x^8)/23328 + 
 (634597*x^10)/524880 + (10219913*x^12)/9447840 + 
 (454271114*x^14)/465010875 + (18695748800789*x^16)/20999147097600 + 
 (48310803102829*x^18)/59060101212000 + (48276343865320079*x^20)/
  63784909308960000 + (63559506342312931*x^22)/90210086022672000 + 
 (23554509286948463867*x^24)/35723194064978112000 + 
 (5541663342480491843693*x^26)/8939729314760772528000 + 
 (167081164781296281369359183*x^28)/285543894042773835316848000 + 
 (101746906543686600508448263*x^30)/183563931884640322703688000 + 
 (111383207294689350998557168903*x^32)/211465649531105651754648576000 + 
 (2029957980229113022809627678613*x^34)/4044280547282395589807654016000 + 
 (296714706435681953006466195940963*x^36)/618774923734206525240571064448000 + 
 (99432979459893968361907185937059099413*x^38)/
  216453037296539050387878923483490432000 + 
 (6446786047018564448579841489044882406733*x^40)/
  14610580017516385901181827335135604160000 + 
 (469252319431891101019714627984429998778469*x^42)/
  1104559849324238774129346146536251674496000 + 
 (533625878726153797708149099052836462098953*x^44)/
  1301802679560709983795300815560582330656000 + 
 (2282493078869741867847394740272822537492574173*x^46)/
  5759648437169148499213609099245674624396928000 + 
 (13642351047497515639163313023213198402066934887*x^48)/
  35545258926529602166575416155344734824849612800 + 
 (21711964459917019919411141115493356407863846530143*x^50)/
  58316440426337628554537792129862455572018896000000 + 
 Sqrt[3]*(Pi^3*((-35*x^2)/108 - (385*x^4)/1944 - (1295*x^6)/8748 - 
     (12565*x^8)/104976 - (23891*x^10)/236196 - (373975*x^12)/4251528 - 
     (1493335*x^14)/19131876 - (96852875*x^16)/1377495072 - 
     (33098765*x^18)/516560652 - (1643978161*x^20)/27894275208 - 
     (75418079905*x^22)/1380766622796 - (230192886665*x^24)/4518872583696 - 
     (701441851145*x^26)/14686335897012 - (2744335274495*x^28)/
      61004779879896 - (11677747384219*x^30)/274521509459532 - 
     (1595624911349735*x^32)/39531097362172608 - (14522284151097205*x^34)/
      378016118525775564 - (14674649661713615*x^36)/400252360791997656 - 
     (400273601402502835*x^38)/11407192282571933196 - 
     (2183422781000165915*x^40)/64840882448303620272 - 
     (14177540659547349775*x^42)/437675956526049436836 - 
     (902093323998668129755*x^44)/28886613130719262831176 - 
     (101223304847810988185*x^46)/3355515666699712349076 - 
     (2759799806135179819585*x^48)/94538006609626678356576 - 
     (5015860312502327741831*x^50)/177258762393050021918580) + 
   (-12*x^2 - (22*x^4)/3 - (148*x^6)/27 - (359*x^8)/81 - (13652*x^10)/3645 - 
     (21370*x^12)/6561 - (1194668*x^14)/413343 - (2767225*x^16)/1062882 - 
     (3782716*x^18)/1594323 - (469708046*x^20)/215233605 - 
     (8619209132*x^22)/4261625379 - (6576939619*x^24)/3486784401 - 
     (80164782988*x^26)/45328197213 - (1097734109798*x^28)/659002251789 - 
     (6672998505268*x^30)/4236443047215 - (45589283181421*x^32)/
      30502389939948 - (1659689617268252*x^34)/1166716415203011 - 
     (838551409240778*x^36)/617673396283947 - (45745554446000324*x^38)/
      35207383588184979 - (62383508028576169*x^40)/50031545098999707 - 
     (11342032527637879820*x^42)/9455962023710944623 - 
     (51548189942781035986*x^44)/44578106683208738937 - 
     (11568377696892684364*x^46)/10356529835492939349 - 
     (78851423032433709131*x^48)/72945992754341572806 - 
     (2866205892858472995332*x^50)/2735474728287808980225)*
    Im[PolyLog[3, -((-1)^(5/6)/Sqrt[3])]]) + 
 Sqrt[3]*Pi*(-x^2/4 - (11*x^4)/72 - (37*x^6)/324 - (359*x^8)/3888 - 
   (3413*x^10)/43740 - (10685*x^12)/157464 - (298667*x^14)/4960116 - 
   (2767225*x^16)/51018336 - (945679*x^18)/19131876 - 
   (234854023*x^20)/5165606520 - (2154802283*x^22)/51139504548 - 
   (6576939619*x^24)/167365651248 - (20041195747*x^26)/543938366556 - 
   (548867054899*x^28)/15816054042936 - (1668249626317*x^30)/50837316566580 - 
   (45589283181421*x^32)/1464114717117504 - (414922404317063*x^34)/
    14000596982436132 - (419275704620389*x^36)/14824161510814728 - 
   (11436388611500081*x^38)/422488603058219748 - 
   (62383508028576169*x^40)/2401514164751985936 - 
   (2835508131909469955*x^42)/113471544284531335476 - 
   (25774094971390517993*x^44)/1069874560397009734488 - 
   (2892094424223171091*x^46)/124278358025915272188 - 
   (78851423032433709131*x^48)/3501407652208395494688 - 
   (716551473214618248833*x^50)/32825696739453707762700)*Log[3]^2 + 
 Pi^2*((7*x^2)/6 + (13*x^4)/72 - x^6/486 - (12739*x^8)/209952 - 
   (245263*x^10)/2952450 - (1950047*x^12)/21257640 - 
   (31608253*x^14)/334807830 - (18176837233*x^16)/192849310080 - 
   (2514505123*x^18)/27119434230 - (265111988903*x^20)/2928898896840 - 
   (70180378144433*x^22)/797392724664690 - (891527913698113*x^24)/
    10438595668337760 - (830013130369321*x^26)/10023424249710690 - 
   (514696190707211501*x^28)/6411907389276469080 - 
   (160407400199328509*x^30)/2060970232267436490 - 
   (51214990787222910721*x^32)/678353630734881953280 - 
   (1767727043211849474701*x^34)/24122626083574210397205 - 
   (7271850233174137770697*x^36)/102166416353961361682280 - 
   (87063938033868861419758*x^38)/1257343510356138121612605 - 
   (11169210320083941123085231*x^40)/165509594493417405925293600 - 
   (48939362200935814050269731*x^42)/742931192282327380847161647 - 
   (693956997762747761233805489*x^44)/10776584327611781788112674440 - 
   (329715645728487694742585564*x^46)/5230842068110264212087158535 - 
   (339879459388736837742262731239*x^48)/5501936143987978774730979968640 - 
   (22469641820475688206163606091327*x^50)/
    370735931577314976031677361168125 + (2*PolyGamma[1, 1/3])/3) + 
 (-x^2 - x^4/12 + (7*x^6)/81 + (4825*x^8)/34992 + (76078*x^10)/492075 + 
   (561323*x^12)/3542940 + (61293154*x^14)/390609135 + 
   (4920868117*x^16)/32141551680 + (1340954519*x^18)/9039811410 + 
   (174847802117*x^20)/1220374540350 + (36737694701689*x^22)/
    265797574888230 + (231943259386627*x^24)/1739765944722960 + 
   (429834115849913*x^26)/3341141416570230 + (66381637164063577*x^28)/
    534325615773039090 + (412468335122029253*x^30)/3434950387112394150 + 
   (13134975055562994259*x^32)/113058938455813658880 + 
   (3618923380830530127247*x^34)/32163501444765613862940 + 
   (3714757227971298331091*x^36)/34055472117987120560760 + 
   (177610822079804587442321*x^38)/1676458013808184162150140 + 
   (1422012164150089110061481*x^40)/13792466207784783827107800 + 
   (99563375631536769553707629*x^42)/990574923043103174462882196 + 
   (352544916405966743110762597*x^44)/3592194775870593929370891480 + 
   (15394347619515228054336638489*x^46)/160412490088714769170672861740 + 
   (86163861406209378440498621171*x^48)/916989357331329795788496661440 + 
   (45532461131475080373977895960523*x^50)/494314575436419968042236481557500)*
  PolyGamma[1, 1/3] - PolyGamma[1, 1/3]^2/2 + 
 Log[x]*(-x^4 - (32*x^6)/27 - (761*x^8)/648 - (3251*x^10)/2916 - 
   (27455*x^12)/26244 - (2892731*x^14)/2952450 - 
   (7658236781*x^16)/8332994880 - (13506139039*x^18)/15624365400 - 
   (6881417982053*x^20)/8437157316000 - (837383782559*x^22)/1084777369200 - 
   (899367186425*x^24)/1227348109152 - (5767868712146759*x^26)/
    8269257885411600 - (87905011287933248603*x^28)/132064183058965957800 - 
   (540526659628056258679*x^30)/848984033950495443000 - 
   (59687487156674286078571*x^32)/97802960711097075033600 - 
   (64490702306443784507489*x^34)/110028330799984209412800 - 
   (4746766233904115585156299*x^36)/8417167306198792020079200 - 
   (30955278137274219709182842921*x^38)/56927192059993209752453198400 - 
   (65964242822203319038818138767147*x^40)/
    125524458492285027504159302472000 - 
   (2414479028891157129479362055786927*x^42)/
    4744824531008374039657221633441600 - 
   (22306696251360324153742709238121*x^44)/45188805057222609901497348889920 - 
   (171985523971192334048245276117307047*x^46)/
    358573168129061409568381463441515200 - 
   (1390367855637380000689716961526908111*x^48)/
    2978915550610664017952707542437203200 - 
   (47176725357255461363879641173864189091*x^50)/
    103730095065907050625138923352724040000 + 
   Pi^2*((-5*x^2)/3 - (53*x^4)/54 - (175*x^6)/243 - (1679*x^8)/2916 - 
     (15839*x^10)/32805 - (49301*x^12)/118098 - (1371815*x^14)/3720087 - 
     (12663223*x^16)/38263752 - (4314157*x^18)/14348907 - 
     (213711251*x^20)/774840978 - (9781470599*x^22)/38354628411 - 
     (29794542877*x^24)/125524238436 - (90625136191*x^26)/407953774917 - 
     (2477897756077*x^28)/11862040532202 - (7520287114711*x^30)/
      38127987424935 - (205233925180645*x^32)/1098086037838128 - 
     (1865580749362901*x^34)/10500447736827099 - (1882993950576205*x^36)/
      11118121133111046 - (461723359952442415*x^38)/2851798070642983299 - 
     (4193100494395349167*x^40)/27017034353459841780 - 
     (38076175779703122367*x^42)/255310974640195504821 - 
     (38414415339387587095*x^44)/267468640099252433622 - 
     (116257889857784773981*x^46)/838878916674928087269 - 
     (1055452268443807373629*x^48)/7878167217468889863048 - 
     (383249915688145834181*x^50)/2954312706550833698643) + 
   (2*x^2 + (11*x^4)/9 + (74*x^6)/81 + (359*x^8)/486 + (6826*x^10)/10935 + 
     (10685*x^12)/19683 + (597334*x^14)/1240029 + (2767225*x^16)/6377292 + 
     (1891358*x^18)/4782969 + (234854023*x^20)/645700815 + 
     (4309604566*x^22)/12784876137 + (6576939619*x^24)/20920706406 + 
     (40082391494*x^26)/135984591639 + (548867054899*x^28)/1977006755367 + 
     (3336499252634*x^30)/12709329141645 + (45589283181421*x^32)/
      183014339639688 + (829844808634126*x^34)/3500149245609033 + 
     (419275704620389*x^36)/1853020188851841 + (205845907426721354*x^38)/
      950599356880994433 + (935704147126087951*x^40)/4502839058909973630 + 
     (17011810313342073050*x^42)/85103658213398501607 + 
     (8590465046592152707*x^44)/44578106683208738937 + 
     (52050112199363922590*x^46)/279626305558309362423 + 
     (236508319828073753605*x^48)/1313027869578148310508 + 
     (4298238495010017310822*x^50)/24619272554590280822025)*
    PolyGamma[1, 1/3]) + (6 + (22*x^2)/3 + (11*x^4)/3 + (22*x^6)/9 + 
   (11*x^8)/6 + (22*x^10)/15 + (11*x^12)/9 + (22*x^14)/21 + (11*x^16)/12 + 
   (22*x^18)/27 + (11*x^20)/15 + (2*x^22)/3 + (11*x^24)/18 + (22*x^26)/39 + 
   (11*x^28)/21 + (22*x^30)/45 + (11*x^32)/24 + (22*x^34)/51 + (11*x^36)/27 + 
   (22*x^38)/57 + (11*x^40)/30 + (22*x^42)/63 + x^44/3 + (22*x^46)/69 + 
   (11*x^48)/36 + (22*x^50)/75)*Zeta[3];


==> FILES/F10a1.m <==
f10a1 =
(-11*Pi^4)/45 + (5*y^2)/2 + (7*y^3)/4 + (2363*y^4)/1728 + (1867*y^5)/1728 + 
 (2293073*y^6)/2592000 + (71317*y^7)/96000 + (8080140871*y^8)/12644352000 + 
 (31879816079*y^9)/56899584000 + (255571071379*y^10)/512096256000 + 
 (1844349403987*y^11)/4096770048000 + (13424123319977921*y^12)/
  32716805603328000 + (2056360866308893*y^13)/5452800933888000 + 
 (468321709316890801511*y^14)/1341738008996216832000 + 
 (58393219817415747907*y^15)/179697054776279040000 + 
 (119354422001105890339289*y^16)/392554206060607438848000 + 
 (28039511306946297495769*y^17)/98138551515151859712000 + 
 (2338931438205977606754156421*y^18)/8678784664690939561771008000 + 
 (3123155250561729326587981*y^19)/12245198821433424425779200 + 
 (170798374412222869756363934325587*y^20)/705514477216179608345924075520000 + 
 (32509517817305793378153941857171*y^21)/141102895443235921669184815104000 + 
 (1364562019239111098995694088998129*y^22)/
  6208527399502380553444131864576000 + (4392413858406756730772482503229*y^23)/
  20904132658257173580619972608000 + 
 (132690853847448198231606659020242250309*y^24)/
  659250788681414960236405111822221312000 + 
 (11790078183697411131188470633001635141*y^25)/
  61041739692723607429296769613168640000 + 
 (1227707625534200793010695683378087918287*y^26)/
  6612855133378390804840483374759936000000 + 
 (530207740906277206026117279119019010360859*y^27)/
  2966628549066367321063823003199995904000000 + 
 (85870413668534128742516791924740945327879233*y^28)/
  498393596243149709938722264537599311872000000 + 
 (11841341432351659372021666054184781497961133*y^29)/
  71199085177592815705531752076799901696000000 + 
 (16746702056201148262385946381019140069366072162731*y^30)/
  104188469303778670934532834084064368147824640000000 + 
 (77158805664618502688809409038375019178847141253*y^31)/
  496135568113231766354918257543163657846784000000 + 
 (510686618750098725936721007224294341169065264490658635769*y^32)/
  3390263229403267493408131929645997087666824642822144000000 + 
 (2042423953666852105272781434558936815389874610424991024921*y^33)/
  13984835821288478410308544209789737986625651651641344000000 + 
 (2042131215555686838977990502523565036622015132072328992131*y^34)/
  14408618724963886846984560700995487622584004731994112000000 + 
 (1256532113685598060565665393117543530165775689574868292781*y^35)/
  9127631771470335559175739810585376774487604807598080000000 + 
 (539932908264157433841480441461840397263369385246504371917*y^36)/
  4034693430033640653312157007182013063008452467490816000000 + 
 (7062135252940466078722333228153255164336817786826233098229*y^37)/
  54244211670452279894530110874335953402669194285154304000000 + 
 (2036038801143666092857821184485947066727775015851139559462613371*y^38)/
  16063079698807682257370781666534474432739277312120768692224000000 + 
 (4812011566848562970766368952185595389106009990427743533514023771*y^39)/
  38966418216724856002330078014033390131094801900694879076352000000 + 
 (49814235334275185284192310996377400048273249223419013632094766163*y^40)/
  413761062210773734926702487509494821301519465129550450524160000000 + 
 (6354787399140565242002329369378368367948078387765593211261446143*y^41)/
  54107215827562719182722632982010861247121776209248905068544000000 + 
 (116712717784633164841452386649094200476864734038561632210810448728467237*
   y^42)/
  1018050694220045896080332458456615565067516223106116753640550039552000000 + 
 (43425053170367484188358241023336999336032673960974921666732805907621519*
   y^43)/
  387828835893350817554412365126329739073339513564234953767828586496000000 + 
 (148452287331570415387832089128977988981064812668037246044606225909819278054\
819*y^44)/1356744719236396311857141212220360336838176207017871652645624886767\
648768000000 + (5937744015950723709940579225523617032389192107036521680709807\
32170411008715441*y^45)/55503193059670758212337595045378377416107208468912931\
24459374536776744960000000 + (14843549687026011936176611353046790211880230163\
1235239617293140498276929728559*y^46)/141841493374714159875973854004855853396\
7184216427774909584062381620723712000000 + 
 (315804096893934717427363595203068468222863017622143404907706015822140254331\
7*y^47)/
  308351072553726434512986639140990985645040047049516284692187474265374720000\
00 + (60689711045978580414820079781779740272967241904181662191963604372316314\
7019129968663*y^48)/605211097984309524204783052053931378580086017824079794344\
8241414897789946560512000000 + (196007689763526420041332213539233408824401545\
990514174530767947297313935196209418331*y^49)/1995442388281600242849103541192\
309980101008247173596423383296988245285815713792000000 + 
 (216536072487590667701723913631794253194277465320812968493507227334507360740\
84502268657167*y^50)/22488635715933634736909396909237333475738362945646431691\
5297570575243711430944358400000000 - (4*Pi^2*Log[2]^2)/3 + (4*Log[2]^4)/3 + 
 32*PolyLog[4, 1/2] + (6 + 3*y - 2*y^2 - (13*y^3)/8 - (163*y^4)/128 - 
   (631*y^5)/640 - (1213*y^6)/1536 - (2335*y^7)/3584 - (36247*y^8)/65536 - 
   (47221*y^9)/98304 - (69631*y^10)/163840 - (1100145*y^11)/2883584 - 
   (544987*y^12)/1572864 - (1082435*y^13)/3407872 - (8614057*y^14)/29360128 - 
   (1072397*y^15)/3932160 - (2189286423*y^16)/8589934592 - 
   (8734910087*y^17)/36507222016 - (8716920731*y^18)/38654705664 - 
   (69617207283*y^19)/326417514496 - (278075707669*y^20)/1374389534720 - 
   (1110979690361*y^21)/5772436045824 - (2219709937799*y^22)/12094627905536 - 
   (4435560957759*y^23)/25288767438848 - (17728897277333*y^24)/
    105553116266496 - (70869095991857*y^25)/439804651110400 - 
   (35414172001993*y^26)/228698418577408 - (188779773950029*y^27)/
    1266637395197952 - (1132169125634005*y^28)/7881299347898368 - 
   (4526861310015501*y^29)/32651097298436096 - (9050474817012059*y^30)/
    67553994410557440 - (9047557321469069*y^31)/69805794224242688 - 
   (9262004795705001495*y^32)/73786976294838206464 - 
   (12346089411402517245*y^33)/101457092405402533888 - 
   (37029415428272878125*y^34)/313594649253062377472 - 
   (59234165268756554459*y^35)/516508834063867445248 - 
   (1184447681262964444139*y^36)/10625324586456701730816 - 
   (4736927600511343015591*y^37)/43681889966544218226688 - 
   (9472270301123922689637*y^38)/89724963174523259060224 - 
   (1457047951249657329503*y^39)/14167099448608935641088 - 
   (303022919734357577522321*y^40)/3022314549036572936765440 - 
   (1211932484303419470740873*y^41)/12391489651049949040738304 - 
   (605892513934689717823327*y^42)/6346860552976803167207424 - 
   (9693185445928335783938559*y^43)/103967620486858109024731136 - 
   (9692167574961550087048259*y^44)/106385472126087367374143488 - 
   (38764878229711672604368273*y^45)/435213295061266502894223360 - 
   (9690335132706064730800463*y^46)/111221175404545884072968192 - 
   (9689508727557866121155259*y^47)/113639027043775142422380544 - 
   (1653544169356153633256504407*y^48)/19807040628566084398385987584 - 
   (19841045709283714178392772085*y^49)/242636247699934533880228347904 - 
   (7935942370521100597196844699*y^50)/99035203142830421991929937920)*Zeta[3];


==> FILES/F10b0.m <==
f10b0 =
 Pi^4/30 - 4*x^2 + (7*x^4)/4 - (553*x^6)/81 - (87587*x^8)/1728 - 
 (9136091*x^10)/33750 - (236649223*x^12)/162000 - 
 (359545151369*x^14)/43218000 - (6576066436297*x^16)/131712000 - 
 (2818882925839573*x^18)/9001692000 - (40744218655998847*x^20)/20003760000 - 
 (159948192070044678287*x^22)/11715002006400 - 
 (2998818306853930156289*x^24)/31950005472000 - 
 (100254911749785349660885417*x^26)/152087351047632000 - 
 (110328955682053944076902163*x^28)/23398054007328000 - 
 (3006855805997548009296525509*x^30)/87742702527480000 - 
 (54022868480220272403532913363*x^32)/213925065209856000 - 
 (525909217140627256889835310067203*x^34)/279175552678005984000 - 
 (11757446369884800146361209480240033*x^36)/827673403233617740800 - 
 (720163659906547401509848983962932688629*x^38)/6658223801407919604864000 - 
 (8733474041204211904276648622611259261677*x^40)/10512984949591452007680000 - 
 (20281438847473479177344513684236466014157*x^42)/3153895484877435602304000 - 
 (55215010062748823753972473841831855321141*x^44)/1101360328052437829376000 - 
 (2411077617218946061457319240565645343975226217*x^46)/
  6129092127663794836002456000 - 
 (9345318183079851628761310690592356022057551081*x^48)/
  3009682067804216390057472000 - 
 (458443312273160415561346124086696156642816863750311*x^50)/
  39972339963024748930450800000000 + 
 Pi^2*(-x^2 - x^4/12 + (23*x^6)/9 + (1957*x^8)/144 + (30907*x^10)/450 + 
   (40103*x^12)/108 + (1053147*x^14)/490 + (88336613*x^16)/6720 + 
   (952305721*x^18)/11340 + (20999245199*x^20)/37800 + 
   (1729495441447*x^22)/457380 + (13150233596989*x^24)/498960 + 
   (1316908706850133*x^26)/7027020 + (10258656104310127*x^28)/7567560 + 
   (80692470966975403*x^30)/8108100 + (512089792136508455*x^32)/6918912 + 
   (15812907343596446183*x^34)/28402920 + (1399452086090693481241*x^36)/
    330810480 + (1406543867655045097969*x^38)/43363320 + 
   (583682888763543156782497*x^40)/2327925600 + 
   (40789001344224264780443*x^42)/20891640 + (3014702072855645326397059*x^44)/
    196978320 + (571704136026981659584663163*x^46)/4736433240 + 
   (61504710840514403407360066591*x^48)/64250746560 + 
   (21518698372024567261932820069*x^50)/6084351000) + 
 (12*x^2 - (15*x^4)/2 - (257*x^6)/9 - (3613*x^8)/48 - (103577*x^10)/500 - 
   (1039019*x^12)/1800 - (33242317*x^14)/25725 + (29959957*x^16)/31360 + 
   (230666906737*x^18)/4762800 + (569825044351*x^20)/1058400 + 
   (142476784662493*x^22)/29348550 + (31230631191229469*x^24)/768398400 + 
   (827694412775645029*x^26)/2512159650 + (199355260107058221223*x^28)/
    75751275600 + (23065809428014262911*x^30)/1104246000 + 
   (38202272940965957811857*x^32)/230861030400 + 
   (18595478943160954697318839*x^34)/14177753029440 + 
   (335044734790464074041631593*x^36)/32168011075200 + 
   (177891285346459108377111791159*x^38)/2145114882991080 + 
   (6646561182313334414329908045043*x^40)/10035625183584000 + 
   (62906246714123960485376967546643*x^42)/11854582248108600 + 
   (2119071704676651484712258966051089*x^44)/49676344658740800 + 
   (2700554094714182284011353300614016159*x^46)/7849507603414276800 + 
   (7600229072252756329479678683856491657*x^48)/2730263514231052800 + 
   (45761310109944501023888963255269298371*x^50)/4443788271860437500 + 
   Pi^2*((4*x^2)/3 + (8*x^4)/3 + (58*x^6)/9 + (64*x^8)/3 + (1354*x^10)/15 + 
     (4031*x^12)/9 + (51748*x^14)/21 + (43688*x^16)/3 + (2449498*x^18)/27 + 
     (8829983*x^20)/15 + (130209556*x^22)/33 + (488868743*x^24)/18 + 
     (7453922116*x^26)/39 + (28778995568*x^28)/21 + (449348796058*x^30)/45 + 
     (221340211396*x^32)/3 + (28143523825402*x^34)/51 + 
     (112647851072999*x^36)/27 + (1815305790213412*x^38)/57 + 
     (7355996536748903*x^40)/30 + (119857521674930020*x^42)/63 + 
     (490551508831988744*x^44)/33 + (8065523349127680586*x^46)/69 + 
     (33283320334844210279*x^48)/36 + (256141094580822355684*x^50)/75))*
  Log[x] + (-12*x^2 - x^4 + (92*x^6)/3 + (1957*x^8)/12 + (61814*x^10)/75 + 
   (40103*x^12)/9 + (6318882*x^14)/245 + (88336613*x^16)/560 + 
   (952305721*x^18)/945 + (20999245199*x^20)/3150 + 
   (1729495441447*x^22)/38115 + (13150233596989*x^24)/41580 + 
   (1316908706850133*x^26)/585585 + (10258656104310127*x^28)/630630 + 
   (80692470966975403*x^30)/675675 + (512089792136508455*x^32)/576576 + 
   (15812907343596446183*x^34)/2366910 + (1399452086090693481241*x^36)/
    27567540 + (1406543867655045097969*x^38)/3613610 + 
   (583682888763543156782497*x^40)/193993800 + (40789001344224264780443*x^42)/
    1740970 + (3014702072855645326397059*x^44)/16414860 + 
   (571704136026981659584663163*x^46)/394702770 + 
   (61504710840514403407360066591*x^48)/5354228880 + 
   (21518698372024567261932820069*x^50)/507029250)*Log[x]^2 + 
 ((16*x^2)/3 + (32*x^4)/3 + (232*x^6)/9 + (256*x^8)/3 + (5416*x^10)/15 + 
   (16124*x^12)/9 + (206992*x^14)/21 + (174752*x^16)/3 + (9797992*x^18)/27 + 
   (35319932*x^20)/15 + (520838224*x^22)/33 + (977737486*x^24)/9 + 
   (29815688464*x^26)/39 + (115115982272*x^28)/21 + (1797395184232*x^30)/45 + 
   (885360845584*x^32)/3 + (112574095301608*x^34)/51 + 
   (450591404291996*x^36)/27 + (7261223160853648*x^38)/57 + 
   (14711993073497806*x^40)/15 + (479430086699720080*x^42)/63 + 
   (1962206035327954976*x^44)/33 + (32262093396510722344*x^46)/69 + 
   (33283320334844210279*x^48)/9 + (1024564378323289422736*x^50)/75)*
  Log[x]^3 + (6 + 4*x^2 - 2*x^4 - (32*x^6)/3 - 41*x^8 - (896*x^10)/5 - 
   (2684*x^12)/3 - (34492*x^14)/7 - (58249*x^16)/2 - (1632992*x^18)/9 - 
   (5886652*x^20)/5 - (86806364*x^22)/11 - (162956246*x^24)/3 - 
   (4969281404*x^26)/13 - (19185997042*x^28)/7 - (299565864032*x^30)/15 - 
   (590240563721*x^32)/4 - (18762349216928*x^34)/17 - 
   (75098567381996*x^36)/9 - (1210203860142268*x^38)/19 - 
   (2451998845582966*x^40)/5 - (79905014449953340*x^42)/21 - 
   (327034339221325826*x^44)/11 - (5377015566085120384*x^46)/23 - 
   (5547220055807368379*x^48)/3 - (170760729720548237116*x^50)/25)*Zeta[3];


==> FILES/F10b1.m <==
F10b1 =
 (5*y^2)/2 + (13*y^3)/4 + (6251*y^4)/1728 + (6721*y^5)/1728 + 
 (10775573*y^6)/2592000 + (142659*y^7)/32000 + 
 (60860651591*y^8)/12644352000 + (298199146349*y^9)/56899584000 + 
 (1475031521177*y^10)/256048128000 + (26211821446117*y^11)/4096770048000 + 
 (235080972861513791*y^12)/32716805603328000 + 
 (8903826562439807*y^13)/1090560186777600 + (12600254530475688520583*y^14)/
  1341738008996216832000 + (15724345695187291724129*y^15)/
  1437576438210232320000 + (5064961386333883528704473*y^16)/
  392554206060607438848000 + (12100974251606572833191*y^17)/
  785108412121214877696 + (23112054811365216284267779777*y^18)/
  1239826380670134223110144000 + (29336906713815340558118635499*y^19)/
  1285745876250509564706816000 + (19929874294174234206360744264178819*y^20)/
  705514477216179608345924075520000 + 
 (34918107056369322257995983945507247*y^21)/
  987720268102651451684293705728000 + 
 (39636727421542077468517185182127251*y^22)/
  886932485643197221920590266368000 + 
 (32184549941155257249577456834081039*y^23)/
  564411581772943686676739260416000 + 
 (9676350609879450270959827438475961941761*y^24)/
  131850157736282992047281022364444262400 + 
 (17433495505614058004801520272536072361789*y^25)/
  183125219078170822287890308839505920000 + 
 (11104462425991802397474322203453985659487187*y^26)/
  89273544300608275865346525559259136000000 + 
 (485329965429541669503177044433282325320223709*y^27)/
  2966628549066367321063823003199995904000000 + 
 (15411986783525537300412621316501703094538314719*y^28)/
  71199085177592815705531752076799901696000000 + 
 (20504712903025204850351715301685433512256816583*y^29)/
  71199085177592815705531752076799901696000000 + 
 (3086255389178613641144597972363747847281402245060787*y^30)/
  8014497638752205456502525698774182165217280000000 + 
 (18331721761942494505698824114859094309320884653837*y^31)/
  35438254865230840453922732681654546989056000000 + 
 (2365791428208197903199272714346220024166506576819863842512889*y^32)/
  3390263229403267493408131929645997087666824642822144000000 + 
 (13216142888050694453817177889228073041521141098998367199032651*y^33)/
  13984835821288478410308544209789737986625651651641344000000 + 
 (2643866961644472808564363305808601774858434055170102381785923*y^34)/
  2058374103566269549569222957285069660369143533142016000000 + 
 (207842220486448518038024893062072315714624011065066302708294343*y^35)/
  118659213029114362269284617537609898068338862498775040000000 + 
 (878848653705435109358803000477939641415950019076570671496087*y^36)/
  366790311821240059392014273380183005728041133408256000000 + 
 (178307283332057670822701036990661685470905636925248836273640959*y^37)/
  54244211670452279894530110874335953402669194285154304000000 + 
 (944236634023769520893368274253315400490390411955858180966049259783483*y^38)/
  208820036084499869345820161664948167625610605057569992998912000000 + 
 (10821505754335059278591435829780873577682394366643236683767062449683*y^39)/
  1735346560259001684314294972284887819603412230395318501376000000 + 
 (65129288742654110344293411795621004636235419608328704963992801945761*y^40)/
  7555250330379327060960195797702912956096488622129277829120000000 + 
 (8400882100545549616775672787525694464736831795955293445954450631272729*
   y^41)/703393805758315349375394228766141196212583090720235765891072000000 + 
 (
   4220390689838463369104220456650280058367959125794563754183888171675873554693\
*y^42)/
  254512673555011474020083114614153891266879055776529188410137509888000000 + 
 (894680999610823006261706722171571925120386554147842716755713555771922743088\
9*y^43)/
  387828835893350817554412365126329739073339513564234953767828586496000000 + 
 (197397225485976553811503494899312733418672535619538548626547550981823166957\
249659*y^44)/
  613911637663527742921783353945864405809129505437950974047794066410700800000\
0 + (249195588226250202477294570227032992930430188734262373366331162440408323\
576434560771*y^45)/5550319305967075821233759504537837741610720846891293124459\
374536776744960000000 + (1781493754722670770968630317458574328379989630114096\
85432167485942120355071484117393*y^46)/28368298674942831975194770800971170679\
34368432855549819168124763241447424000000 + 
 (986502296913144941884908644284643996012394531483202172616655369298505905286\
481963*y^47)/
  112127662746809612550176959687633085689105471654369558069886354278318080000\
00 + (97127560088181907131824580881970561448710062935775473473797506440400560\
05710229727475128619*y^48)/78677442737960238146621796767011079215411182317130\
373264827138393671269305286656000000 + 
 (796174148656093211431413400203724204711922605268723130844368542919954720774\
0100216784969863*y^49)/458951749304768055855293814474231295423231896849927177\
37815830729641573761417216000000 + 
 (548992329573816146295095518677499567025416076542401692813529412547697924166\
1185849861391232371*y^50)/224886357159336347369093969092373334757383629456464\
31691529757057524371143094435840000000 - (44*Zeta[2]^2)/5 + 
 (6 + 9*y + y^2 - (11*y^3)/8 - (307*y^4)/128 - (1893*y^5)/640 - 
   (5137*y^6)/1536 - (13179*y^7)/3584 - (263063*y^8)/65536 - 
   (431519*y^9)/98304 - (395741*y^10)/81920 - (15466743*y^11)/2883584 - 
   (9465637*y^12)/1572864 - (23277861*y^13)/3407872 - 
   (230426761*y^14)/29360128 - (95760389*y^15)/10485760 - 
   (92460471319*y^16)/8589934592 - (469104619413*y^17)/36507222016 - 
   (600413006105*y^18)/38654705664 - (6203310161037*y^19)/326417514496 - 
   (32326768801381*y^20)/1374389534720 - (56624605201369*y^21)/
    1924145348608 - (449856033710291*y^22)/12094627905536 - 
   (1200042290858463*y^23)/25288767438848 - (6445821608753749*y^24)/
    105553116266496 - (34837162198949571*y^25)/439804651110400 - 
   (11834048299281535*y^26)/114349209288704 - (172399719038654459*y^27)/
    1266637395197952 - (1419324424121953165*y^28)/7881299347898368 - 
   (7822925414743528935*y^29)/32651097298436096 - 
   (21641803992150193031*y^30)/67553994410557440 - 
   (15020196260064814419*y^31)/34902897112121344 - 
   (42835456343796136330775*y^32)/73786976294838206464 - 
   (7251301472982298229317*y^33)/9223372036854775808 - 
   (335090095346137934394107*y^34)/313594649253062377472 - 
   (3763196390906410483893033*y^35)/2582544170319337226240 - 
   (21179449948860695822818235*y^36)/10625324586456701730816 - 
   (119451865926029226639031125*y^37)/43681889966544218226688 - 
   (337518460253670891747053305*y^38)/89724963174523259060224 - 
   (318478332827839418789808061*y^39)/61390764277305387778048 - 
   (21674165545920641824105268369*y^40)/3022314549036572936765440 - 
   (123118985648778133954154750043*y^41)/12391489651049949040738304 - 
   (21888565921383852871569555199*y^42)/1586715138244200791801856 - 
   (1995268202957725929497040916473*y^43)/103967620486858109024731136 - 
   (2845722417540089734245538680655*y^44)/106385472126087367374143488 - 
   (5418490209115455849495224532449*y^45)/145071098353755500964741120 - 
   (11620999695076500642529066186865*y^46)/222442350809091768145936384 - 
   (33269618489596750873540036289271*y^47)/454556108175100569689522176 - 
   (6102504049074734211933536505304325*y^48)/59421121885698253195157962752 - 
   (35016416984675305354248128234660319*y^49)/
    242636247699934533880228347904 - (50281445147344914367730204085190583*
     y^50)/247588007857076054979824844800)*Zeta[3] - 8*Zeta[2]*Log[2]^2 + 
 (4*Log[2]^4)/3 + 32*PolyLog[4, 1/2];


==> FILES/F8a0.m <==
F8a0 =
   135/16 - Pi^2 + 
   x^2*(19 + Sqrt[3]*((-35*Pi^3)/108 - 
     12*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]]) - (Sqrt[3]*Pi*Log[3]^2)/4 + 
   12*Log[x]^2 - 2*Log[x]^3 - Log[x]*(33 + (4*Pi^2)/3 - 
     2*PolyGamma[1, 1/3])) + x^6*(-89/324 + (4*Pi^2)/243 + 
   Sqrt[3]*((35*Pi^3)/4374 + (8*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      27) + (Pi*Log[3]^2)/(54*Sqrt[3]) - ((-8*Log[3])/9 + (2*Log[531441])/27)*
    Log[x]^2 - Log[x]*(-11/54 - (8*Pi^2)/243 + (32*Log[3])/9 - 
     (8*Log[531441])/27 + (4*PolyGamma[1, 1/3])/81) - 
   (2*PolyGamma[1, 1/3])/81) + x^8*(-1493/23328 + (46*Pi^2)/6561 + 
   Sqrt[3]*((35*Pi^3)/13122 + (8*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      81) + (Pi*Log[3]^2)/(162*Sqrt[3]) - 
   ((-8*Log[3])/81 + (2*Log[531441])/243)*Log[x]^2 - 
   Log[x]*(-19/324 - (8*Pi^2)/729 + (32*Log[3])/81 - (8*Log[531441])/243 + 
     (4*PolyGamma[1, 1/3])/243) - (23*PolyGamma[1, 1/3])/2187) + 
 x^10*(-132503/5248800 + (214*Pi^2)/59049 + 
   Sqrt[3]*((70*Pi^3)/59049 + (32*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      729) + (2*Pi*Log[3]^2)/(729*Sqrt[3]) - 
   ((-8*Log[3])/243 + (2*Log[531441])/729)*Log[x]^2 - 
   Log[x]*(-751/29160 - (32*Pi^2)/6561 + (32*Log[3])/243 - 
     (8*Log[531441])/729 + (16*PolyGamma[1, 1/3])/2187) - 
   (107*PolyGamma[1, 1/3])/19683) + 
 x^12*(-2924131/236196000 + (5546*Pi^2)/2657205 + 
   Sqrt[3]*((665*Pi^3)/1062882 + 
     (152*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/6561) + 
   (19*Pi*Log[3]^2)/(13122*Sqrt[3]) - 
   ((-32*Log[3])/2187 + (8*Log[531441])/6561)*Log[x]^2 - 
   Log[x]*(-2227/164025 - (152*Pi^2)/59049 + (128*Log[3])/2187 - 
     (32*Log[531441])/6561 + (76*PolyGamma[1, 1/3])/19683) - 
   (2773*PolyGamma[1, 1/3])/885735) + 
 x^14*(-361389451/52081218000 + (31168*Pi^2)/23914845 + 
   Sqrt[3]*((3535*Pi^3)/9565938 + 
     (808*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/59049) + 
   (101*Pi*Log[3]^2)/(118098*Sqrt[3]) - 
   ((-152*Log[3])/19683 + (38*Log[531441])/59049)*Log[x]^2 - 
   Log[x]*(-331433/41334300 - (808*Pi^2)/531441 + (608*Log[3])/19683 - 
     (152*Log[531441])/59049 + (404*PolyGamma[1, 1/3])/177147) - 
   (15584*PolyGamma[1, 1/3])/7971615) + 
 x^16*(-111901692701/26248933872000 + (1304176*Pi^2)/1506635235 + 
   Sqrt[3]*((20335*Pi^3)/86093442 + 
     (4648*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/531441) + 
   (581*Pi*Log[3]^2)/(1062882*Sqrt[3]) - 
   ((-808*Log[3])/177147 + (202*Log[531441])/531441)*Log[x]^2 - 
   Log[x]*(-26691517/5208121800 - (4648*Pi^2)/4782969 + 
     (3232*Log[3])/177147 - (808*Log[531441])/531441 + 
     (2324*PolyGamma[1, 1/3])/1594323) - (652088*PolyGamma[1, 1/3])/
    502211745) + x^18*(-1323161378731/472480809696000 + 
   (8179453*Pi^2)/13559717115 + Sqrt[3]*((41335*Pi^3)/258280326 + 
     (9448*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/1594323) + 
   (1181*Pi*Log[3]^2)/(3188646*Sqrt[3]) - 
   ((-4648*Log[3])/1594323 + (1162*Log[531441])/4782969)*Log[x]^2 - 
   Log[x]*(-217023343/62497461600 - (9448*Pi^2)/14348907 + 
     (18592*Log[3])/1594323 - (4648*Log[531441])/4782969 + 
     (4724*PolyGamma[1, 1/3])/4782969) - (8179453*PolyGamma[1, 1/3])/
    9039811410) + x^20*(-6173558347583/3189245465448000 + 
   (159893306*Pi^2)/366112362105 + Sqrt[3]*((790895*Pi^3)/6973568802 + 
     (180776*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/43046721) + 
   (22597*Pi*Log[3]^2)/(86093442*Sqrt[3]) - 
   ((-9448*Log[3])/4782969 + (2362*Log[531441])/14348907)*Log[x]^2 - 
   Log[x]*(-2076238693/843715731600 - (180776*Pi^2)/387420489 + 
     (37792*Log[3])/4782969 - (9448*Log[531441])/14348907 + 
     (90388*PolyGamma[1, 1/3])/129140163) - (79946653*PolyGamma[1, 1/3])/
    122037454035) + x^22*(-9673549984898491/6946176623745744000 + 
   (1074718082*Pi^2)/3295011258945 + Sqrt[3]*((5226935*Pi^3)/62762119218 + 
     (1194728*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/387420489) + 
   (149341*Pi*Log[3]^2)/(774840978*Sqrt[3]) - 
   ((-180776*Log[3])/129140163 + (45194*Log[531441])/387420489)*Log[x]^2 - 
   Log[x]*(-6037514957/3341114297136 - (1194728*Pi^2)/3486784401 + 
     (723104*Log[3])/129140163 - (180776*Log[531441])/387420489 + 
     (597364*PolyGamma[1, 1/3])/1162261467) - (537359041*PolyGamma[1, 1/3])/
    1098337086315) + x^24*(-711565495725444029/687671485750828656000 + 
   (81526478692*Pi^2)/326206114635555 + 
   Sqrt[3]*((35557025*Pi^3)/564859072962 + 
     (8127320*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/3486784401) + 
   (1015915*Pi*Log[3]^2)/(6973568802*Sqrt[3]) - 
   ((-1194728*Log[3])/1162261467 + (298682*Log[531441])/3486784401)*
    Log[x]^2 - Log[x]*(-11294557752133/8269257885411600 - 
     (8127320*Pi^2)/31381059609 + (4778912*Log[3])/1162261467 - 
     (1194728*Log[531441])/3486784401 + (4063660*PolyGamma[1, 1/3])/
      10460353203) - (40763239346*PolyGamma[1, 1/3])/108735371545185) + 
 x^26*(-137627912176134884531/174324721637835064296000 + 
   (191492653514*Pi^2)/978618343906665 + 
   Sqrt[3]*((41290550*Pi^3)/847288609443 + 
     (18875680*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/10460353203) + 
   (1179730*Pi*Log[3]^2)/(10460353203*Sqrt[3]) - 
   ((-8127320*Log[3])/10460353203 + (2031830*Log[531441])/31381059609)*
    Log[x]^2 - Log[x]*(-170505280450009/161250528765526200 - 
     (18875680*Pi^2)/94143178827 + (32509280*Log[3])/10460353203 - 
     (8127320*Log[531441])/31381059609 + (9437840*PolyGamma[1, 1/3])/
      31381059609) - (95746326757*PolyGamma[1, 1/3])/326206114635555) + 
 x^28*(-25123368199825744157593/40791984863253405045264000 + 
   (17866579167596*Pi^2)/114498346237079805 + 
   Sqrt[3]*((587102425*Pi^3)/15251194969974 + 
     (134194840*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/94143178827) + 
   (16774355*Pi*Log[3]^2)/(188286357654*Sqrt[3]) - 
   ((-18875680*Log[3])/31381059609 + (4718920*Log[531441])/94143178827)*
    Log[x]^2 - Log[x]*(-31516965192555377/37732623731133130800 - 
     (134194840*Pi^2)/847288609443 + (75502720*Log[3])/31381059609 - 
     (18875680*Log[531441])/94143178827 + (67097420*PolyGamma[1, 1/3])/
      282429536481) - (8933289583798*PolyGamma[1, 1/3])/38166115412359935) + 
 x^30*(-179747399668112900985157/367127863769280645407376000 + 
   (18610367626982*Pi^2)/147212159447674035 + 
   Sqrt[3]*((4246420675*Pi^3)/137260754729766 + 
     (970610440*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/847288609443) + 
   (121326305*Pi*Log[3]^2)/(1694577218886*Sqrt[3]) - 
   ((-134194840*Log[3])/282429536481 + (33548710*Log[531441])/847288609443)*
    Log[x]^2 - Log[x]*(-227957315295754703/339593613580198177200 - 
     (970610440*Pi^2)/7625597484987 + (536779360*Log[3])/282429536481 - 
     (134194840*Log[531441])/847288609443 + (485305220*PolyGamma[1, 1/3])/
      2541865828329) - (9305183813491*PolyGamma[1, 1/3])/49070719815891345) + 
 x^32*(-5228104429667019363899153/13216603095694103234665536000 + 
   (192605293961708*Pi^2)/1854873209040692841 + 
   Sqrt[3]*((31173779315*Pi^3)/1235346792567894 + 
     (7125435272*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/7625597484987) + 
   (890679409*Pi*Log[3]^2)/(15251194969974*Sqrt[3]) - 
   ((-970610440*Log[3])/2541865828329 + (242652610*Log[531441])/
      7625597484987)*Log[x]^2 - 
   Log[x]*(-836738936641975937/1528171261110891797400 - 
     (7125435272*Pi^2)/68630377364883 + (3882441760*Log[3])/2541865828329 - 
     (970610440*Log[531441])/7625597484987 + (3562717636*PolyGamma[1, 1/3])/
      22876792454961) - (96302646980854*PolyGamma[1, 1/3])/
    618291069680230947) + 
 x^34*(-44569358198943815799000054347/137505538607601450053460236544000 + 
   (14411109515028983*Pi^2)/166938588813662355690 + 
   Sqrt[3]*((115920351610*Pi^3)/5559060566555523 + 
     (52992160736*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/68630377364883) + 
   (3312010046*Pi*Log[3]^2)/(68630377364883*Sqrt[3]) - 
   ((-7125435272*Log[3])/22876792454961 + (1781358818*Log[531441])/
      68630377364883)*Log[x]^2 - 
   Log[x]*(-338523722094130970549/748192649439892624007040 - 
     (52992160736*Pi^2)/617673396283947 + (28501741088*Log[3])/
      22876792454961 - (7125435272*Log[531441])/68630377364883 + 
     (26496080368*PolyGamma[1, 1/3])/205891132094649) - 
   (14411109515028983*PolyGamma[1, 1/3])/111292392542441570460) + 
 x^36*(-2828448964503169446770045289607/10519173703481510929089708095616000 + 
   (926371630928894473*Pi^2)/12770802044245170210285 + 
   Sqrt[3]*((1744007825245*Pi^3)/100063090197999414 + 
     (398630360056*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      617673396283947) + (49828795007*Pi*Log[3]^2)/
    (1235346792567894*Sqrt[3]) - ((-52992160736*Log[3])/205891132094649 + 
     (13248040184*Log[531441])/617673396283947)*Log[x]^2 - 
   Log[x]*(-21645457865633815632907/57236737682151785736538560 - 
     (398630360056*Pi^2)/5559060566555523 + (211968642944*Log[3])/
      205891132094649 - (52992160736*Log[531441])/617673396283947 + 
     (199315180028*PolyGamma[1, 1/3])/1853020188851841) - 
   (926371630928894473*PolyGamma[1, 1/3])/8513868029496780140190) + 
 x^38*(-23120951014840156482348387046955143/
    102530386087834287025837384807969152000 + (21218233215515993557*Pi^2)/
    344811655194619595677695 + 
   Sqrt[3]*((39758163725455*Pi^3)/2701703435345984178 + 
     (9087580280104*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      16677181699666569) + (1135947535013*Pi*Log[3]^2)/
    (33354363399333138*Sqrt[3]) - ((-398630360056*Log[3])/1853020188851841 + 
     (99657590014*Log[531441])/5559060566555523)*Log[x]^2 - 
   Log[x]*(-9375582643761824549548327/29362446430943866082844281280 - 
     (9087580280104*Pi^2)/150094635296999121 + (1594521440224*Log[3])/
      1853020188851841 - (398630360056*Log[531441])/5559060566555523 + 
     (4543790140052*PolyGamma[1, 1/3])/50031545098999707) - 
   (21218233215515993557*PolyGamma[1, 1/3])/229874436796413063785130) + 
 x^40*(-3348139193372496863609659925692822843/
    17532696021019663081418192802162724992000 + (3104357052010564868467*Pi^2)/
    58962793038279950860885845 + 
   Sqrt[3]*((304866906176245*Pi^3)/24315330918113857602 + 
     (69683864268856*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      150094635296999121) + (8710483033607*Pi*Log[3]^2)/
    (300189270593998242*Sqrt[3]) - 
   ((-9087580280104*Log[3])/50031545098999707 + (2271895070026*Log[531441])/
      150094635296999121)*Log[x]^2 - 
   Log[x]*(-1365953241323709207209253751/5020978339691401100166372098880 - 
     (69683864268856*Pi^2)/1350851717672992089 + (36350321120416*Log[3])/
      50031545098999707 - (9087580280104*Log[531441])/150094635296999121 + 
     (34841932134428*PolyGamma[1, 1/3])/450283905890997363) - 
   (3104357052010564868467*PolyGamma[1, 1/3])/39308528692186633907257230) + 
 x^42*(-1608805970766819554214687902831288629/
    9862141511823560483297733451216532808000 + (24089172929283001576774*Pi^2)/
    530665137344519557747972605 + 
   Sqrt[3]*((1178400096156710*Pi^3)/109418989131512359209 + 
     (538697186814496*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      1350851717672992089) + (33668574175906*Pi*Log[3]^2)/
    (1350851717672992089*Sqrt[3]) - 
   ((-69683864268856*Log[3])/450283905890997363 + 
     (17420966067214*Log[531441])/1350851717672992089)*Log[x]^2 - 
   Log[x]*(-13199525746416113600645545439/56486006321528262376871686112400 - 
     (538697186814496*Pi^2)/12157665459056928801 + (278735457075424*Log[3])/
      450283905890997363 - (69683864268856*Log[531441])/1350851717672992089 + 
     (269348593407248*PolyGamma[1, 1/3])/4052555153018976267) - 
   (12044586464641500788387*PolyGamma[1, 1/3])/176888379114839852582657535) + 
 x^44*(-126638260918631582915574022362553703/
    901681509652439815615792772682654428160 + (20914978486910711456441*Pi^2)/
    530665137344519557747972605 + 
   Sqrt[3]*((2039296111417495*Pi^3)/218837978263024718418 + 
     (466124825466856*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      1350851717672992089) + (58265603183357*Pi*Log[3]^2)/
    (2701703435345984178*Sqrt[3]) - 
   ((-538697186814496*Log[3])/4052555153018976267 + 
     (134674296703624*Log[531441])/12157665459056928801)*Log[x]^2 - 
   Log[x]*(-45685233080024837684888884817/225944025286113049507486744449600 - 
     (466124825466856*Pi^2)/12157665459056928801 + (2154788747257984*Log[3])/
      4052555153018976267 - (538697186814496*Log[531441])/
      12157665459056928801 + (233062412733428*PolyGamma[1, 1/3])/
      4052555153018976267) - (20914978486910711456441*PolyGamma[1, 1/3])/
    353776758229679705165315070) + 
 x^46*(-18297461766176905220834647664531225508527/
    150251698360934308675137628675974120636441600 + 
   (164471932797348558108061*Pi^2)/4775986236100676019731753445 + 
   Sqrt[3]*((5329087347711715*Pi^3)/656513934789074155254 + 
     (1218077108048392*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      4052555153018976267) + (152259638506049*Pi*Log[3]^2)/
    (8105110306037952534*Sqrt[3]) - 
   ((-466124825466856*Log[3])/4052555153018976267 + 
     (116531206366714*Log[531441])/12157665459056928801)*Log[x]^2 - 
   Log[x]*(-2745846330546014275252109052067/
      15590137744741800416016585367022400 - (1218077108048392*Pi^2)/
      36472996377170786403 + (1864499301867424*Log[3])/4052555153018976267 - 
     (466124825466856*Log[531441])/12157665459056928801 + 
     (609038554024196*PolyGamma[1, 1/3])/12157665459056928801) - 
   (164471932797348558108061*PolyGamma[1, 1/3])/
    3183990824067117346487835630) + 
 x^48*(-3305394291825160417738333458941716023961633/
    31102101560713401895753489135926642971743411200 + 
   (29920836527972761629963059*Pi^2)/988629150872839936084472963115 + 
   Sqrt[3]*((42032524118021395*Pi^3)/5908625413101667397286 + 
     (9607434084119176*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      36472996377170786403) + (1200929260514897*Pi*Log[3]^2)/
    (72945992754341572806*Sqrt[3]) - 
   ((-1218077108048392*Log[3])/12157665459056928801 + 
     (304519277012098*Log[531441])/36472996377170786403)*Log[x]^2 - 
   Log[x]*(-498123116660891884958796645574973/
      3227158513161552686115433170973636800 - (9607434084119176*Pi^2)/
      328256967394537077627 + (4872308432193568*Log[3])/
      12157665459056928801 - (1218077108048392*Log[531441])/
      36472996377170786403 + (4803717042059588*PolyGamma[1, 1/3])/
      109418989131512359209) - (29920836527972761629963059*PolyGamma[1, 1/3])/
    659086100581893290722981975410) + 
 x^50*(-34361699439534847266924826646512058308834583/
    368314360587395548765501845030710245718014080000 + 
   (12522369435184541331157384*Pi^2)/468298018834503127618960877265 + 
   Sqrt[3]*((333375962160126305*Pi^3)/53177628717915006575574 + 
     (76200219922314584*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      328256967394537077627) + (9525027490289323*Pi*Log[3]^2)/
    (656513934789074155254*Sqrt[3]) - 
   ((-9607434084119176*Log[3])/109418989131512359209 + 
     (2401858521029794*Log[531441])/328256967394537077627)*Log[x]^2 - 
   Log[x]*(-207937063745090962692345515037187/
      1528654032550209167107310449408564800 - (76200219922314584*Pi^2)/
      2954312706550833698643 + (38429736336476704*Log[3])/
      109418989131512359209 - (9607434084119176*Log[531441])/
      328256967394537077627 + (38100109961157292*PolyGamma[1, 1/3])/
      984770902183611232881) - (6261184717592270665578692*PolyGamma[1, 1/3])/
    156099339611501042539653625755) + (3*PolyGamma[1, 1/3])/2 + 
 x^4*(-43/48 - Pi^2/9 + 
   (35*Pi^3 + 1296*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/(162*Sqrt[3]) + 
   (Pi*Log[3]^2)/(6*Sqrt[3]) - ((3 + 24*Log[3] - 2*Log[531441])*Log[x]^2)/6 + 
   PolyGamma[1, 1/3]/6 - (Log[x]*(-135 - 32*Pi^2 - 1728*Log[3] + 
      144*Log[531441] + 48*PolyGamma[1, 1/3]))/108);


==> FILES/F8a1.m <==
F8a1 = 
 275/12 + (10*y)/3 - 25*y^2 + (4*y^3)/3 + (11*y^4)/12 + y^5 + (47*y^6)/96 + 
 (307*y^7)/960 + (19541*y^8)/80640 + (22133*y^9)/120960 + 
 (1107443*y^10)/7741440 + (96653063*y^11)/851558400 + 
 (3127748803*y^12)/34062336000 + (16682697649*y^13)/221405184000 + 
 (97151333821*y^14)/1549836288000 + (654072223369*y^15)/12398690304000 + 
 (62298291617131*y^16)/1388653314048000 + (908967996257201*y^17)/
  23607106338816000 + (10068811456729589*y^18)/302170961136844800 + 
 (238272914061161563*y^19)/8201783230857216000 + 
 (105405210323648426773*y^20)/4133698748352036864000 + 
 (23270322391699196419*y^21)/1033424687088009216000 + 
 (1039100695777986230387*y^22)/51966498550711320576000 + 
 (99542217695617530170833*y^23)/5577737511109681741824000 + 
 (368188925181761218493149*y^24)/23008167233327437185024000 + 
 (124826307669930809658631*y^25)/8661898252546799881420800 + 
 (66511240639297075972876417*y^26)/5104745370167580730117324800 + 
 (493821848045700961168809353*y^27)/41766098483189296882778112000 + 
 (514406575736634704509881771203*y^28)/47780416664768555633898160128000 + 
 (400792179753205784542754348783*y^29)/40753884802302591570089607168000 + 
 (49939472479416895368551778530407*y^30)/5542528333113152453532186574848000 + 
 (218820325722778032685601173977631*y^31)/
  26433596665616573239922735972352000 + 
 (46584184358466688862736594504776291*y^32)/
  6109097896053608037671032313610240000 + 
 (387148392405070729810569436251055973*y^33)/
  54981881064482472339039290822492160000 + 
 (779717026751208721588070098181473413721*y^34)/
  119640573196313859809749496829742940160000 + 
 (482162789980847914085281389842241746909*y^35)/
  79760382130875906539832997886495293440000 + 
 (18997483474391556841750220090984322559*y^36)/
  3381011523054272194104089676643125166080 + 
 (112512418620466742668676153963161409445043*y^37)/
  21501120154423262234380695287402374103040000 + 
 (893562112841761189290909167980582459152312781*y^38)/
  183017534754450808139048478286369008365076480000 + 
 (3639121543899459965560748855490954155434087*y^39)/
  797462025073859730453370275757599164989440000 + 
 (255592663763485656684081598346374675103306687*y^40)/
  59825086629411877069108319783931374777401344000 + 
 (2350478797631804539377649971870721925535184063*y^41)/
  586710533225173578355221253436549207886397440000 + 
 (4161140244033859532718950736189227661517133593367*y^42)/
  1106002692450654483706715264660025852248394301440000 + 
 (194849628826279315262227490873015362789543186708967*y^43)/
  55067291950437849557186981072020234538262158376960000 + 
 (27892700740905826890867653245057864321496213978896517*y^44)/
  8370228376466553132692421122947075649815848073297920000 + 
 (7890972339139787716389501283947507878458332664580329*y^45)/
  2511068512939965939807726336884122694944754421989376000 + 
 (19584641176816505900882767646705470231572702849703927*y^46)/
  6600522948299339041780309228381122512426211623514931200 + 
 (152279113033267788816216092222955516193479888478391941793*y^47)/
  54289301249762063618643043403434732664705590603410309120000 + 
 (4419748352604878384079760072712654282336421862163552839213*y^48)/
  1664871904992703284305053331038665135050971445171249479680000 + 
 (1196469384047884298769326024588454179923725942598721908483*y^49)/
  475677687140772366944300951725332895728848984334642708480000 + 
 (508409918572419809670433239785768686851614894726730761672681*y^50)/
  213103603839066020391046826372949137286524344981919933399040000 + 
 (14*y^2 - 7*y^3 - (7*y^4)/8 - (7*y^6)/64 - (7*y^7)/128 - (21*y^8)/512 - 
   (7*y^9)/256 - (329*y^10)/16384 - (483*y^11)/32768 - (2947*y^12)/262144 - 
   (1141*y^13)/131072 - (903*y^14)/131072 - (5803*y^15)/1048576 - 
   (75719*y^16)/16777216 - (62517*y^17)/16777216 - 
   (3341485*y^18)/1073741824 - (5637163*y^19)/2147483648 - 
   (38386299*y^20)/17179869184 - (8234989*y^21)/4294967296 - 
   (227803681*y^22)/137438953472 - (396500097*y^23)/274877906944 - 
   (43397165*y^24)/34359738368 - (1222789379*y^25)/1099511627776 - 
   (8658042939*y^26)/8796093022208 - (15398990005*y^27)/17592186044416 - 
   (110036182249*y^28)/140737488355328 - (49343744289*y^29)/70368744177664 - 
   (355384781465*y^30)/562949953421312 - (642162337523*y^31)/
    1125899906842624 - (18627303580767*y^32)/36028797018963968 - 
   (16937669279489*y^33)/36028797018963968 - (1977121371016085*y^34)/
    4611686018427387904 - (3615962995459227*y^35)/9223372036854775808 - 
   (26521428356998267*y^36)/73786976294838206464 - 
   (3046837330677133*y^37)/9223372036854775808 - (179627663249784855*y^38)/
    590295810358705651712 - (331661948908007095*y^39)/
    1180591620717411303424 - (1227290756806619855*y^40)/
    4722366482869645213696 - (142201222822373925*y^41)/
    590295810358705651712 - (33806574081058348031*y^42)/
    151115727451828646838272 - (62901649738077803429*y^43)/
    302231454903657293676544 - (468942564012951384069*y^44)/
    2417851639229258349412352 - (218856913526050921135*y^45)/
    1208925819614629174706176 - (818393837810223945221*y^46)/
    4835703278458516698824704 - (766207644519548994147*y^47)/
    4835703278458516698824704 - (2873459620028084441011*y^48)/
    19342813113834066795298816 - (5395384573667233655755*y^49)/
    38685626227668133590597632 - (324604216255454296268919*y^50)/
    2475880078570760549798248448)*Zeta[3];


==> FILES/F8b0.m <==
F8b0 =
 -(145/48 + Pi^2/12 - 19*x^2 - (261*x^4)/16 + (3*Pi^2*x^4)/4 + (19*x^6)/12 - 
 Pi^2*x^6 + (4157*x^8)/288 - (23*Pi^2*x^8)/6 + (510593*x^10)/7200 - 
 (107*Pi^2*x^10)/6 + (13208647*x^12)/36000 - (2773*Pi^2*x^12)/30 + 
 (1789925017*x^14)/882000 - (7792*Pi^2*x^14)/15 + 
 (587799137747*x^16)/49392000 - (326044*Pi^2*x^16)/105 + 
 (21704098476521*x^18)/296352000 - (8179453*Pi^2*x^18)/420 + 
 (78162342759941*x^20)/166698000 - (79946653*Pi^2*x^20)/630 + 
 (100094456416309127*x^22)/32272732800 - (537359041*Pi^2*x^22)/630 + 
 (37420548129693625913*x^24)/1775000304000 - (20381619673*Pi^2*x^24)/3465 + 
 (7331169339282300095977*x^26)/49995841896000 - 
 (95746326757*Pi^2*x^26)/2310 + (1352086880965649104123781*x^28)/
  1299891889296000 - (4466644791899*Pi^2*x^28)/15015 + 
 (9754853542804710815193749*x^30)/1299891889296000 - 
 (9305183813491*Pi^2*x^30)/4290 + (285694888161351679870613497*x^32)/
  5199567557184000 - (48151323490427*Pi^2*x^32)/3003 + 
 (2449653103340937452697520326757*x^34)/6010700096104704000 - 
 (14411109515028983*Pi^2*x^34)/120120 + 
 (52073721202169041420039533916639*x^36)/17030316938963328000 - 
 (926371630928894473*Pi^2*x^36)/1021020 + 
 (1282363236609341154656639777433229033*x^38)/55331499734691852672000 - 
 (21218233215515993557*Pi^2*x^38)/3063060 + 
 (186368234537462060268202882880942336653*x^40)/1051298494959145200768000 - 
 (3104357052010564868467*Pi^2*x^40)/58198140 + 
 (179663345038004708836854206784056924507*x^42)/131412311869893150096000 - 
 (12044586464641500788387*Pi^2*x^42)/29099070 + 
 (3722521885977393120183891787614700478317*x^44)/350432831653048400256000 - 
 (20914978486910711456441*Pi^2*x^44)/6466460 + 
 (15404233377400087797419522694204309966227263*x^46)/
  185378967944462603735424000 - (164471932797348558108061*Pi^2*x^46)/
  6466460 + (2788673295798765120808531021498036460006311697*x^48)/
  4263716262722639885914752000 - (29920836527972761629963059*Pi^2*x^48)/
  148728580 + (5809013497697504332348038526751394569100121439*x^50)/
  1122030595453326285767040000 - (3130592358796135332789346*Pi^2*x^50)/
  1956955 + (33*x^2 + Pi^2*x^2 + (201*x^4)/4 - 2*Pi^2*x^4 + (29*x^6)/2 - 
   2*Pi^2*x^6 + (307*x^8)/12 - 6*Pi^2*x^8 + (7927*x^10)/120 - 24*Pi^2*x^10 + 
   (14107*x^12)/75 - 114*Pi^2*x^12 + (1041373*x^14)/2100 - 606*Pi^2*x^14 + 
   (17922707*x^16)/29400 - 3486*Pi^2*x^16 - (838236341*x^18)/117600 - 
   21258*Pi^2*x^18 - (53722822613*x^20)/529200 - 135582*Pi^2*x^20 - 
   (5686300973581*x^22)/5821200 - 896046*Pi^2*x^22 - 
   (537310322458421*x^24)/64033200 - 6095490*Pi^2*x^24 - 
   (9547166738499463*x^26)/138738600 - 42470280*Pi^2*x^26 - 
   (1993186460288040089*x^28)/3607203600 - 301938390*Pi^2*x^28 - 
   (15853308727933948751*x^30)/3607203600 - 2183873490*Pi^2*x^30 - 
   (1570478295333325787*x^32)/45090045 - 16032229362*Pi^2*x^32 - 
   (135355504319065467983671*x^34)/490579689600 - 119232361656*Pi^2*x^34 - 
   (3042100540242652994567947*x^36)/1389975787200 - 896918310126*Pi^2*x^36 - 
   (4136071041215086644816368261*x^38)/237685859611200 - 
   6815685210078*Pi^2*x^38 - (626636998963581538908534100181*x^40)/
    4516031332612800 - 52262898201642*Pi^2*x^40 - 
   (1253163436331144354942886033113*x^42)/1129007833153200 - 
   404022890110872*Pi^2*x^42 - (1915699837958802188969219457827*x^44)/
    215049111076800 - 3146342571901278*Pi^2*x^44 - 
   (2483512541184420765934395516686797*x^46)/34622906883364800 - 
   24666061437979938*Pi^2*x^46 - (461446194025591007129266018110316643*x^48)/
    796326858317390400 - 194550540203413314*Pi^2*x^48 - 
   (196821244477772375130010119601363201*x^50)/41911939911441600 - 
   1543054453426870326*Pi^2*x^50)*Log[x] + 
 (-12*x^2 - (117*x^4)/2 - 12*x^6 - 46*x^8 - 214*x^10 - (5546*x^12)/5 - 
   (31168*x^14)/5 - (1304176*x^16)/35 - (8179453*x^18)/35 - 
   (159893306*x^20)/105 - (1074718082*x^22)/105 - (81526478692*x^24)/1155 - 
   (191492653514*x^26)/385 - (17866579167596*x^28)/5005 - 
   (18610367626982*x^30)/715 - (192605293961708*x^32)/1001 - 
   (14411109515028983*x^34)/10010 - (926371630928894473*x^36)/85085 - 
   (21218233215515993557*x^38)/255255 - (3104357052010564868467*x^40)/
    4849845 - (24089172929283001576774*x^42)/4849845 - 
   (62744935460732134369323*x^44)/1616615 - (493415798392045674324183*x^46)/
    1616615 - (89762509583918284889889177*x^48)/37182145 - 
   (37567108305553623993472152*x^50)/1956955)*Log[x]^2 + 
 (2*x^2 + 28*x^4 - 8*x^6 - 24*x^8 - 96*x^10 - 456*x^12 - 2424*x^14 - 
   13944*x^16 - 85032*x^18 - 542328*x^20 - 3584184*x^22 - 24381960*x^24 - 
   169881120*x^26 - 1207753560*x^28 - 8735493960*x^30 - 64128917448*x^32 - 
   476929446624*x^34 - 3587673240504*x^36 - 27262740840312*x^38 - 
   209051592806568*x^40 - 1616091560443488*x^42 - 12585370287605112*x^44 - 
   98664245751919752*x^46 - 778202160813653256*x^48 - 
   6172217813707481304*x^50)*Log[x]^3 + 
 (-2*x^2 + 4*x^4 + 4*x^6 + 12*x^8 + 48*x^10 + 228*x^12 + 1212*x^14 + 
   6972*x^16 + 42516*x^18 + 271164*x^20 + 1792092*x^22 + 12190980*x^24 + 
   84940560*x^26 + 603876780*x^28 + 4367746980*x^30 + 32064458724*x^32 + 
   238464723312*x^34 + 1793836620252*x^36 + 13631370420156*x^38 + 
   104525796403284*x^40 + 808045780221744*x^42 + 6292685143802556*x^44 + 
   49332122875959876*x^46 + 389101080406826628*x^48 + 
   3086108906853740652*x^50)*Zeta[3]);


==> FILES/F8b1.m <==
F8b1 = 
 275/12 + 10*y + 18*y^5 + 
 y^50*(989737081194476317269927548178301670938632687960885043227614224289/
    23678178204340668932338536263661015254058260553546659266560000 - 
   (86094638907265720618494353892279*Zeta[3])/2475880078570760549798248448) + 
 y^49*(295671912057341035778150416438683831266009100990924756544020200953/
    9989231429956219705830319986231990810305828671027496878080000 - 
   (952582414431739684753708014285*Zeta[3])/38685626227668133590597632) + 
 y^48*(107501908341300876483514369199587329741808121351284225667951681/
    5122682784592933182477087172426661954002989062065383014400 - 
   (337686158797319932102074908763*Zeta[3])/19342813113834066795298816) + 
 y^47*(808779283879846747836052860499747036745304169416621536706355409/
    54289301249762063618643043403434732664705590603410309120000 - 
   (59930830525745949522361593075*Zeta[3])/4835703278458516698824704) + 
 y^46*(188189611696784453090482563947732309031989806287896789581621/
    17770638706959758958639294076410714456532108217155584000 - 
   (42601716220823069680047280113*Zeta[3])/4835703278458516698824704) + 
 y^45*(94646104537945448828077184343325856102523512203344450241423/
    12555342564699829699038631684420613474723772109946880000 - 
   (7581385982976366311049031173*Zeta[3])/1208925819614629174706176) + 
 y^44*(44980506931950059965029697662261973232405020418656129066781/
    8370228376466553132692421122947075649815848073297920000 - 
   (10809145647178775401194775197*Zeta[3])/2417851639229258349412352) + 
 y^43*(211277497584582989800755463694736679400869913754663345173/
    55067291950437849557186981072020234538262158376960000 - 
   (964658790043852363020033039*Zeta[3])/302231454903657293676544) + 
 y^42*(20027282151764242564575566783612117917200244714885016971/
    7299617770174319592464320746756170624839402389504000 - 
   (344910082709247330927469503*Zeta[3])/151115727451828646838272) + 
 y^41*(186786470326931728319649225167518692935916622833823057/
    95047106382478119693545843056720971677596385280000 - 
   (1930101837248577440740635*Zeta[3])/1180591620717411303424) + 
 y^40*(3566084645951740524233225741512171094884058619853801/
    2528969571152411167012306245411644479226511360000 - 
   (5539636575300766423137891*Zeta[3])/4722366482869645213696) + 
 y^39*(7275053384223216651958037190807661790144839217053/
    7177158225664737574080332481818392484904960000 - 
   (995534246938410918141669*Zeta[3])/1180591620717411303424) + 
 y^38*(4607316359715948704827803387788753870659035086129/
    6310949474291407177208568216771345116037120000 - 
   (358504686506907128357463*Zeta[3])/590295810358705651712) + 
 y^37*(303821617602408356256391493195267023877124587/
    576658394946217761075344318052937236480000 - 
   (4042593200657538010575*Zeta[3])/9223372036854775808) + 
 y^36*(4133294489545908943803600268849117495640149093/
    10847411969799123289417287712563359907840000 - 
   (23389336091795019794595*Zeta[3])/73786976294838206464) + 
 y^35*(759631865115649729361906026049970553157827/
    2750358004512962294476999927120527360000 - 
   (2119181858111358616401*Zeta[3])/9223372036854775808) + 
 y^34*(24776517155066444692984445808937812536977/
    123468083793925551919246126759280640000 - (769847610378028503573*Zeta[3])/
    4611686018427387904) + 
 y^33*(8036437852237678252663461189862979996239/
    54981881064482472339039290822492160000 - (4380722209006562979*Zeta[3])/
    36028797018963968) + y^32*(652124628004968264151324012464585340291/
    6109097896053608037671032313610240000 - (3199219628428006911*Zeta[3])/
    36028797018963968) + 
 y^31*(121560265160258995232047944498597029/155491745091862195528957270425600\
0 - (73216382331233169*Zeta[3])/1125899906842624) + 
 y^30*(106096244866235792671956167865603413/
    1847509444371050817844062191616000 - (26889497860454145*Zeta[3])/
    562949953421312) + y^29*(29318614275893558061334201651538309/
    692816041639144056691523321856000 - (2476671145575291*Zeta[3])/
    70368744177664) + y^28*(1495081019398696530617052243648139/
    47780416664768555633898160128000 - (3662127766733121*Zeta[3])/
    140737488355328) + y^3*(12 - 21*Zeta[3]) + 
 y^27*(57050709194634696880315813163/2456829322540546875457536000 - 
   (339652299956319*Zeta[3])/17592186044416) + 
 y^26*(441571678014862308018737842813/25523726850837903650586624000 - 
   (126490196189763*Zeta[3])/8796093022208) + 
 y^25*(138116165490013007207879377/10670454369079391158272000 - 
   (11824850703141*Zeta[3])/1099511627776) + 
 y^24*(358141514476630612229567551/36813067573323899496038400 - 
   (2220583376235*Zeta[3])/274877906944) + 
 y^23*(3152991075736066613259103/429056731623821672448000 - 
   (1675865727459*Zeta[3])/274877906944) + 
 y^22*(2030290589608879966206661/363765489854979244032000 - 
   (635584435521*Zeta[3])/137438953472) + 
 y^21*(1469080429457175339851/344474895696003072000 - 
   (15147624303*Zeta[3])/4294967296) + 
 y^20*(13561321028325655714669/4133698748352036864000 - 
   (46479717795*Zeta[3])/17179869184) + 
 y^19*(20856356556384801233/8201783230857216000 - 
   (4485043521*Zeta[3])/2147483648) + 
 y^18*(25241531131185791/12696258871296000 - (1742917869*Zeta[3])/
    1073741824) + y^17*(37058078783252531/23607106338816000 - 
   (21321279*Zeta[3])/16777216) + y^16*(1740869278184347/1388653314048000 - 
   (16824759*Zeta[3])/16777216) + 
 y^15*(12574552493263/12398690304000 - (836829*Zeta[3])/1048576) + 
 y^14*(3663841729/4402944000 - (2625*Zeta[3])/4096) + 
 y^13*(153239797147/221405184000 - (68103*Zeta[3])/131072) + 
 y^12*(6586514681/11354112000 - (111531*Zeta[3])/262144) + 
 y^11*(81562673/170311680 - (11529*Zeta[3])/32768) + 
 y^10*(13850687/38707200 - (4809*Zeta[3])/16384) + 
 y^9*(3449/24192 - (63*Zeta[3])/256) + 
 y^8*(-30967/80640 - (105*Zeta[3])/512) + y^7*(-621/320 - (21*Zeta[3])/128) + 
 y^6*(-1079/160 - (7*Zeta[3])/64) + y^4*(57/4 + (49*Zeta[3])/8) + 
 y^2*(-71 + 14*Zeta[3]);


==> FILES/F9a0.m <==
F9a0 =
  x^6*((-13/9 + (32*Pi^2)/243 + Sqrt[3]*((35*Pi^3)/729 + 
       (16*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/9) - (32*Log[3])/9 + 
     (Pi*Log[3]^2)/(9*Sqrt[3]) + (8*Log[531441])/27 - 
     2*((-8*Log[3])/9 + (2*Log[531441])/27)*Log[x] - 
     ((-16*Log[3])/3 + (4*Log[531441])/9)*Log[x]^2 - 
     Log[x]*(-11/9 - (16*Pi^2)/81 + (64*Log[3])/3 - (16*Log[531441])/9 + 
       (8*PolyGamma[1, 1/3])/27) - (16*PolyGamma[1, 1/3])/81)/6 - 
   (2*(-89/324 + (4*Pi^2)/243 + Sqrt[3]*((35*Pi^3)/4374 + 
        (8*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/27) + 
      (Pi*Log[3]^2)/(54*Sqrt[3]) - ((-8*Log[3])/9 + (2*Log[531441])/27)*
       Log[x]^2 - Log[x]*(-11/54 - (8*Pi^2)/243 + (32*Log[3])/9 - 
        (8*Log[531441])/27 + (4*PolyGamma[1, 1/3])/81) - 
      (2*PolyGamma[1, 1/3])/81))/3) + 
  x^8*((-661/1458 + (440*Pi^2)/6561 + Sqrt[3]*((140*Pi^3)/6561 + 
       (64*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/81) - (32*Log[3])/81 + 
     (4*Pi*Log[3]^2)/(81*Sqrt[3]) + (8*Log[531441])/243 - 
     2*((-8*Log[3])/81 + (2*Log[531441])/243)*Log[x] - 
     ((-64*Log[3])/81 + (16*Log[531441])/243)*Log[x]^2 - 
     Log[x]*(-38/81 - (64*Pi^2)/729 + (256*Log[3])/81 - 
       (64*Log[531441])/243 + (32*PolyGamma[1, 1/3])/243) - 
     (220*PolyGamma[1, 1/3])/2187)/6 - 
   (2*(-1493/23328 + (46*Pi^2)/6561 + Sqrt[3]*((35*Pi^3)/13122 + 
        (8*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/81) + 
      (Pi*Log[3]^2)/(162*Sqrt[3]) - ((-8*Log[3])/81 + (2*Log[531441])/243)*
       Log[x]^2 - Log[x]*(-19/324 - (8*Pi^2)/729 + (32*Log[3])/81 - 
        (8*Log[531441])/243 + (4*PolyGamma[1, 1/3])/243) - 
      (23*PolyGamma[1, 1/3])/2187))/3) + 
 x^10*((-23797/104976 + (2428*Pi^2)/59049 + 
     Sqrt[3]*((700*Pi^3)/59049 + 
       (320*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/729) - 
     (32*Log[3])/243 + (20*Pi*Log[3]^2)/(729*Sqrt[3]) + (8*Log[531441])/729 - 
     2*((-8*Log[3])/243 + (2*Log[531441])/729)*Log[x] - 
     ((-80*Log[3])/243 + (20*Log[531441])/729)*Log[x]^2 - 
     Log[x]*(-751/2916 - (320*Pi^2)/6561 + (320*Log[3])/243 - 
       (80*Log[531441])/729 + (160*PolyGamma[1, 1/3])/2187) - 
     (1214*PolyGamma[1, 1/3])/19683)/6 - 
   (2*(-132503/5248800 + (214*Pi^2)/59049 + 
      Sqrt[3]*((70*Pi^3)/59049 + 
        (32*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/729) + 
      (2*Pi*Log[3]^2)/(729*Sqrt[3]) - ((-8*Log[3])/243 + (2*Log[531441])/729)*
       Log[x]^2 - Log[x]*(-751/29160 - (32*Pi^2)/6561 + (32*Log[3])/243 - 
        (8*Log[531441])/729 + (16*PolyGamma[1, 1/3])/2187) - 
      (107*PolyGamma[1, 1/3])/19683))/3) + 
 x^12*((-2656891/19683000 + (24464*Pi^2)/885735 + 
     Sqrt[3]*((1330*Pi^3)/177147 + 
       (608*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/2187) - 
     (128*Log[3])/2187 + (38*Pi*Log[3]^2)/(2187*Sqrt[3]) + 
     (32*Log[531441])/6561 - 2*((-32*Log[3])/2187 + (8*Log[531441])/6561)*
      Log[x] - ((-128*Log[3])/729 + (32*Log[531441])/2187)*Log[x]^2 - 
     Log[x]*(-8908/54675 - (608*Pi^2)/19683 + (512*Log[3])/729 - 
       (128*Log[531441])/2187 + (304*PolyGamma[1, 1/3])/6561) - 
     (12232*PolyGamma[1, 1/3])/295245)/6 - 
   (2*(-2924131/236196000 + (5546*Pi^2)/2657205 + 
      Sqrt[3]*((665*Pi^3)/1062882 + 
        (152*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/6561) + 
      (19*Pi*Log[3]^2)/(13122*Sqrt[3]) - 
      ((-32*Log[3])/2187 + (8*Log[531441])/6561)*Log[x]^2 - 
      Log[x]*(-2227/164025 - (152*Pi^2)/59049 + (128*Log[3])/2187 - 
        (32*Log[531441])/6561 + (76*PolyGamma[1, 1/3])/19683) - 
      (2773*PolyGamma[1, 1/3])/885735))/3) + 
 x^14*((-47365783/531441000 + (472712*Pi^2)/23914845 + 
     Sqrt[3]*((24745*Pi^3)/4782969 + 
       (11312*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/59049) - 
     (608*Log[3])/19683 + (707*Pi*Log[3]^2)/(59049*Sqrt[3]) + 
     (152*Log[531441])/59049 - 2*((-152*Log[3])/19683 + 
       (38*Log[531441])/59049)*Log[x] - 
     ((-2128*Log[3])/19683 + (532*Log[531441])/59049)*Log[x]^2 - 
     Log[x]*(-331433/2952450 - (11312*Pi^2)/531441 + (8512*Log[3])/19683 - 
       (2128*Log[531441])/59049 + (5656*PolyGamma[1, 1/3])/177147) - 
     (236356*PolyGamma[1, 1/3])/7971615)/6 - 
   (2*(-361389451/52081218000 + (31168*Pi^2)/23914845 + 
      Sqrt[3]*((3535*Pi^3)/9565938 + 
        (808*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/59049) + 
      (101*Pi*Log[3]^2)/(118098*Sqrt[3]) - 
      ((-152*Log[3])/19683 + (38*Log[531441])/59049)*Log[x]^2 - 
      Log[x]*(-331433/41334300 - (808*Pi^2)/531441 + (608*Log[3])/19683 - 
        (152*Log[531441])/59049 + (404*PolyGamma[1, 1/3])/177147) - 
      (15584*PolyGamma[1, 1/3])/7971615))/3) + 
 x^16*((-51746932423/820279183500 + (22330936*Pi^2)/1506635235 + 
     Sqrt[3]*((162680*Pi^3)/43046721 + 
       (74368*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/531441) - 
     (3232*Log[3])/177147 + (4648*Pi*Log[3]^2)/(531441*Sqrt[3]) + 
     (808*Log[531441])/531441 - 2*((-808*Log[3])/177147 + 
       (202*Log[531441])/531441)*Log[x] - 
     ((-12928*Log[3])/177147 + (3232*Log[531441])/531441)*Log[x]^2 - 
     Log[x]*(-53383034/651015225 - (74368*Pi^2)/4782969 + 
       (51712*Log[3])/177147 - (12928*Log[531441])/531441 + 
       (37184*PolyGamma[1, 1/3])/1594323) - (11165468*PolyGamma[1, 1/3])/
      502211745)/6 - (2*(-111901692701/26248933872000 + 
      (1304176*Pi^2)/1506635235 + Sqrt[3]*((20335*Pi^3)/86093442 + 
        (4648*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/531441) + 
      (581*Pi*Log[3]^2)/(1062882*Sqrt[3]) - 
      ((-808*Log[3])/177147 + (202*Log[531441])/531441)*Log[x]^2 - 
      Log[x]*(-26691517/5208121800 - (4648*Pi^2)/4782969 + 
        (3232*Log[3])/177147 - (808*Log[531441])/531441 + 
        (2324*PolyGamma[1, 1/3])/1594323) - (652088*PolyGamma[1, 1/3])/
       502211745))/3) + 
 x^18*((-1232011574671/26248933872000 + (17350946*Pi^2)/1506635235 + 
     Sqrt[3]*((41335*Pi^3)/14348907 + 
       (18896*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/177147) - 
     (18592*Log[3])/1594323 + (1181*Pi*Log[3]^2)/(177147*Sqrt[3]) + 
     (4648*Log[531441])/4782969 - 2*((-4648*Log[3])/1594323 + 
       (1162*Log[531441])/4782969)*Log[x] - 
     ((-9296*Log[3])/177147 + (2324*Log[531441])/531441)*Log[x]^2 - 
     Log[x]*(-217023343/3472081200 - (18896*Pi^2)/1594323 + 
       (37184*Log[3])/177147 - (9296*Log[531441])/531441 + 
       (9448*PolyGamma[1, 1/3])/531441) - (8675473*PolyGamma[1, 1/3])/
      502211745)/6 - (2*(-1323161378731/472480809696000 + 
      (8179453*Pi^2)/13559717115 + Sqrt[3]*((41335*Pi^3)/258280326 + 
        (9448*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/1594323) + 
      (1181*Pi*Log[3]^2)/(3188646*Sqrt[3]) - 
      ((-4648*Log[3])/1594323 + (1162*Log[531441])/4782969)*Log[x]^2 - 
      Log[x]*(-217023343/62497461600 - (9448*Pi^2)/14348907 + 
        (18592*Log[3])/1594323 - (4648*Log[531441])/4782969 + 
        (4724*PolyGamma[1, 1/3])/4782969) - (8179453*PolyGamma[1, 1/3])/
       9039811410))/3) + 
 x^20*((-2890574617303/79731136636200 + (673739888*Pi^2)/73222472421 + 
     Sqrt[3]*((7908950*Pi^3)/3486784401 + 
       (3615520*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/43046721) - 
     (37792*Log[3])/4782969 + (225970*Pi*Log[3]^2)/(43046721*Sqrt[3]) + 
     (9448*Log[531441])/14348907 - 2*((-9448*Log[3])/4782969 + 
       (2362*Log[531441])/14348907)*Log[x] - 
     ((-188960*Log[3])/4782969 + (47240*Log[531441])/14348907)*Log[x]^2 - 
     Log[x]*(-2076238693/42185786580 - (3615520*Pi^2)/387420489 + 
       (755840*Log[3])/4782969 - (188960*Log[531441])/14348907 + 
       (1807760*PolyGamma[1, 1/3])/129140163) - (336869944*PolyGamma[1, 1/3])/
      24407490807)/6 - (2*(-6173558347583/3189245465448000 + 
      (159893306*Pi^2)/366112362105 + Sqrt[3]*((790895*Pi^3)/6973568802 + 
        (180776*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/43046721) + 
      (22597*Pi*Log[3]^2)/(86093442*Sqrt[3]) - 
      ((-9448*Log[3])/4782969 + (2362*Log[531441])/14348907)*Log[x]^2 - 
      Log[x]*(-2076238693/843715731600 - (180776*Pi^2)/387420489 + 
        (37792*Log[3])/4782969 - (9448*Log[531441])/14348907 + 
        (90388*PolyGamma[1, 1/3])/129140163) - (79946653*PolyGamma[1, 1/3])/
       122037454035))/3) + 
 x^22*((-827545892860181/28703209189032000 + (24772815764*Pi^2)/
      3295011258945 + Sqrt[3]*((57496285*Pi^3)/31381059609 + 
       (26284016*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/387420489) - 
     (723104*Log[3])/129140163 + (1642751*Pi*Log[3]^2)/(387420489*Sqrt[3]) + 
     (180776*Log[531441])/387420489 - 2*((-180776*Log[3])/129140163 + 
       (45194*Log[531441])/387420489)*Log[x] - 
     ((-3977072*Log[3])/129140163 + (994268*Log[531441])/387420489)*
      Log[x]^2 - Log[x]*(-6037514957/151868831688 - (26284016*Pi^2)/
        3486784401 + (15908288*Log[3])/129140163 - (3977072*Log[531441])/
        387420489 + (13142008*PolyGamma[1, 1/3])/1162261467) - 
     (12386407882*PolyGamma[1, 1/3])/1098337086315)/6 - 
   (2*(-9673549984898491/6946176623745744000 + (1074718082*Pi^2)/
       3295011258945 + Sqrt[3]*((5226935*Pi^3)/62762119218 + 
        (1194728*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/387420489) + 
      (149341*Pi*Log[3]^2)/(774840978*Sqrt[3]) - 
      ((-180776*Log[3])/129140163 + (45194*Log[531441])/387420489)*Log[x]^2 - 
      Log[x]*(-6037514957/3341114297136 - (1194728*Pi^2)/3486784401 + 
        (723104*Log[3])/129140163 - (180776*Log[531441])/387420489 + 
        (597364*PolyGamma[1, 1/3])/1162261467) - 
      (537359041*PolyGamma[1, 1/3])/1098337086315))/3) + 
 x^24*((-42026865819643949/1790811160809449625 + (680372993336*Pi^2)/
      108735371545185 + Sqrt[3]*((142228100*Pi^3)/94143178827 + 
       (65018560*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/1162261467) - 
     (4778912*Log[3])/1162261467 + (4063660*Pi*Log[3]^2)/
      (1162261467*Sqrt[3]) + (1194728*Log[531441])/3486784401 - 
     2*((-1194728*Log[3])/1162261467 + (298682*Log[531441])/3486784401)*
      Log[x] - ((-9557824*Log[3])/387420489 + (2389456*Log[531441])/
        1162261467)*Log[x]^2 - Log[x]*(-11294557752133/344552411892150 - 
       (65018560*Pi^2)/10460353203 + (38231296*Log[3])/387420489 - 
       (9557824*Log[531441])/1162261467 + (32509280*PolyGamma[1, 1/3])/
        3486784401) - (340186496668*PolyGamma[1, 1/3])/36245123848395)/6 - 
   (2*(-711565495725444029/687671485750828656000 + (81526478692*Pi^2)/
       326206114635555 + Sqrt[3]*((35557025*Pi^3)/564859072962 + 
        (8127320*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/3486784401) + 
      (1015915*Pi*Log[3]^2)/(6973568802*Sqrt[3]) - 
      ((-1194728*Log[3])/1162261467 + (298682*Log[531441])/3486784401)*
       Log[x]^2 - Log[x]*(-11294557752133/8269257885411600 - 
        (8127320*Pi^2)/31381059609 + (4778912*Log[3])/1162261467 - 
        (1194728*Log[531441])/3486784401 + (4063660*PolyGamma[1, 1/3])/
         10460353203) - (40763239346*PolyGamma[1, 1/3])/108735371545185))/
    3) + x^26*((-10041407893463346947/515753614313121492000 + 
     (5175021684964*Pi^2)/978618343906665 + 
     Sqrt[3]*((1073554300*Pi^3)/847288609443 + 
       (490767680*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/10460353203) - 
     (32509280*Log[3])/10460353203 + (30672980*Pi*Log[3]^2)/
      (10460353203*Sqrt[3]) + (8127320*Log[531441])/31381059609 - 
     2*((-8127320*Log[3])/10460353203 + (2031830*Log[531441])/31381059609)*
      Log[x] - ((-211310320*Log[3])/10460353203 + (52827580*Log[531441])/
        31381059609)*Log[x]^2 - Log[x]*(-170505280450009/6201943414058700 - 
       (490767680*Pi^2)/94143178827 + (845241280*Log[3])/10460353203 - 
       (211310320*Log[531441])/31381059609 + (245383840*PolyGamma[1, 1/3])/
        31381059609) - (2587510842482*PolyGamma[1, 1/3])/326206114635555)/6 - 
   (2*(-137627912176134884531/174324721637835064296000 + 
      (191492653514*Pi^2)/978618343906665 + 
      Sqrt[3]*((41290550*Pi^3)/847288609443 + 
        (18875680*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/10460353203) + 
      (1179730*Pi*Log[3]^2)/(10460353203*Sqrt[3]) - 
      ((-8127320*Log[3])/10460353203 + (2031830*Log[531441])/31381059609)*
       Log[x]^2 - Log[x]*(-170505280450009/161250528765526200 - 
        (18875680*Pi^2)/94143178827 + (32509280*Log[3])/10460353203 - 
        (8127320*Log[531441])/31381059609 + (9437840*PolyGamma[1, 1/3])/
         31381059609) - (95746326757*PolyGamma[1, 1/3])/326206114635555))/
    3) + x^28*((-23906498173741181051623/1456856602259050180188000 + 
     (74056948056584*Pi^2)/16356906605297115 + 
     Sqrt[3]*((8219433950*Pi^3)/7625597484987 + 
       (3757455520*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/94143178827) - 
     (75502720*Log[3])/31381059609 + (234840970*Pi*Log[3]^2)/
      (94143178827*Sqrt[3]) + (18875680*Log[531441])/94143178827 - 
     2*((-18875680*Log[3])/31381059609 + (4718920*Log[531441])/94143178827)*
      Log[x] - ((-528519040*Log[3])/31381059609 + (132129760*Log[531441])/
        94143178827)*Log[x]^2 - 
     Log[x]*(-31516965192555377/1347593704683326100 - 
       (3757455520*Pi^2)/847288609443 + (2114076160*Log[3])/31381059609 - 
       (528519040*Log[531441])/94143178827 + (1878727760*PolyGamma[1, 1/3])/
        282429536481) - (37028474028292*PolyGamma[1, 1/3])/5452302201765705)/
    6 - (2*(-25123368199825744157593/40791984863253405045264000 + 
      (17866579167596*Pi^2)/114498346237079805 + 
      Sqrt[3]*((587102425*Pi^3)/15251194969974 + 
        (134194840*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/94143178827) + 
      (16774355*Pi*Log[3]^2)/(188286357654*Sqrt[3]) - 
      ((-18875680*Log[3])/31381059609 + (4718920*Log[531441])/94143178827)*
       Log[x]^2 - Log[x]*(-31516965192555377/37732623731133130800 - 
        (134194840*Pi^2)/847288609443 + (75502720*Log[3])/31381059609 - 
        (18875680*Log[531441])/94143178827 + (67097420*PolyGamma[1, 1/3])/
         282429536481) - (8933289583798*PolyGamma[1, 1/3])/
       38166115412359935))/3) + 
 x^30*((-171532729854115084507849/12237595458976021513579200 + 
     (38469910890244*Pi^2)/9814143963178269 + 
     Sqrt[3]*((21232103375*Pi^3)/22876792454961 + 
       (9706104400*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/282429536481) - 
     (536779360*Log[3])/282429536481 + (606631525*Pi*Log[3]^2)/
      (282429536481*Sqrt[3]) + (134194840*Log[531441])/847288609443 - 
     2*((-134194840*Log[3])/282429536481 + (33548710*Log[531441])/
        847288609443)*Log[x] - ((-1341948400*Log[3])/94143178827 + 
       (335487100*Log[531441])/282429536481)*Log[x]^2 - 
     Log[x]*(-227957315295754703/11319787119339939240 - 
       (9706104400*Pi^2)/2541865828329 + (5367793600*Log[3])/94143178827 - 
       (1341948400*Log[531441])/282429536481 + (4853052200*PolyGamma[1, 1/3])/
        847288609443) - (19234955445122*PolyGamma[1, 1/3])/3271381321059423)/
    6 - (2*(-179747399668112900985157/367127863769280645407376000 + 
      (18610367626982*Pi^2)/147212159447674035 + 
      Sqrt[3]*((4246420675*Pi^3)/137260754729766 + 
        (970610440*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/847288609443) + 
      (121326305*Pi*Log[3]^2)/(1694577218886*Sqrt[3]) - 
      ((-134194840*Log[3])/282429536481 + (33548710*Log[531441])/
         847288609443)*Log[x]^2 - 
      Log[x]*(-227957315295754703/339593613580198177200 - 
        (970610440*Pi^2)/7625597484987 + (536779360*Log[3])/282429536481 - 
        (134194840*Log[531441])/847288609443 + (485305220*PolyGamma[1, 1/3])/
         2541865828329) - (9305183813491*PolyGamma[1, 1/3])/
       49070719815891345))/3) + 
 x^32*((-5001958997260792527406163/413018846740440726083298000 + 
     (6355948545871000*Pi^2)/1854873209040692841 + 
     Sqrt[3]*((498780469040*Pi^3)/617673396283947 + 
       (228013928704*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        7625597484987) - (3882441760*Log[3])/2541865828329 + 
     (14250870544*Pi*Log[3]^2)/(7625597484987*Sqrt[3]) + 
     (970610440*Log[531441])/7625597484987 - 
     2*((-970610440*Log[3])/2541865828329 + (242652610*Log[531441])/
        7625597484987)*Log[x] - ((-31059534080*Log[3])/2541865828329 + 
       (7764883520*Log[531441])/7625597484987)*Log[x]^2 - 
     Log[x]*(-3346955746567903748/191021407638861474675 - 
       (228013928704*Pi^2)/68630377364883 + (124238136320*Log[3])/
        2541865828329 - (31059534080*Log[531441])/7625597484987 + 
       (114006964352*PolyGamma[1, 1/3])/22876792454961) - 
     (3177974272935500*PolyGamma[1, 1/3])/618291069680230947)/6 - 
   (2*(-5228104429667019363899153/13216603095694103234665536000 + 
      (192605293961708*Pi^2)/1854873209040692841 + 
      Sqrt[3]*((31173779315*Pi^3)/1235346792567894 + 
        (7125435272*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         7625597484987) + (890679409*Pi*Log[3]^2)/(15251194969974*Sqrt[3]) - 
      ((-970610440*Log[3])/2541865828329 + (242652610*Log[531441])/
         7625597484987)*Log[x]^2 - 
      Log[x]*(-836738936641975937/1528171261110891797400 - 
        (7125435272*Pi^2)/68630377364883 + (3882441760*Log[3])/
         2541865828329 - (970610440*Log[531441])/7625597484987 + 
        (3562717636*PolyGamma[1, 1/3])/22876792454961) - 
      (96302646980854*PolyGamma[1, 1/3])/618291069680230947))/3) + 
 x^34*((-2514088357149188250046734691/237898855722493858223979648000 + 
     (252149957396552071*Pi^2)/83469294406831177845 + 
     Sqrt[3]*((3941291954740*Pi^3)/5559060566555523 + 
       (1801733465024*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        68630377364883) - (28501741088*Log[3])/22876792454961 + 
     (112608341564*Pi*Log[3]^2)/(68630377364883*Sqrt[3]) + 
     (7125435272*Log[531441])/68630377364883 - 
     2*((-7125435272*Log[3])/22876792454961 + (1781358818*Log[531441])/
        68630377364883)*Log[x] - ((-242264799248*Log[3])/22876792454961 + 
       (60566199812*Log[531441])/68630377364883)*Log[x]^2 - 
     Log[x]*(-338523722094130970549/22005666159996841882560 - 
       (1801733465024*Pi^2)/617673396283947 + (969059196992*Log[3])/
        22876792454961 - (242264799248*Log[531441])/68630377364883 + 
       (900866732512*PolyGamma[1, 1/3])/205891132094649) - 
     (252149957396552071*PolyGamma[1, 1/3])/55646196271220785230)/6 - 
   (2*(-44569358198943815799000054347/137505538607601450053460236544000 + 
      (14411109515028983*Pi^2)/166938588813662355690 + 
      Sqrt[3]*((115920351610*Pi^3)/5559060566555523 + 
        (52992160736*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         68630377364883) + (3312010046*Pi*Log[3]^2)/(68630377364883*
        Sqrt[3]) - ((-7125435272*Log[3])/22876792454961 + 
        (1781358818*Log[531441])/68630377364883)*Log[x]^2 - 
      Log[x]*(-338523722094130970549/748192649439892624007040 - 
        (52992160736*Pi^2)/617673396283947 + (28501741088*Log[3])/
         22876792454961 - (7125435272*Log[531441])/68630377364883 + 
        (26496080368*PolyGamma[1, 1/3])/205891132094649) - 
      (14411109515028983*PolyGamma[1, 1/3])/111292392542441570460))/3) + 
 x^36*((-2717946737553322254582491763907/292199269541153081363603002656000 + 
     (3807238916271672172*Pi^2)/1418978004916130023365 + 
     Sqrt[3]*((3488015650490*Pi^3)/5559060566555523 + 
       (1594521440224*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        68630377364883) - (211968642944*Log[3])/205891132094649 + 
     (99657590014*Pi*Log[3]^2)/(68630377364883*Sqrt[3]) + 
     (52992160736*Log[531441])/617673396283947 - 
     2*((-52992160736*Log[3])/205891132094649 + (13248040184*Log[531441])/
        617673396283947)*Log[x] - ((-211968642944*Log[3])/22876792454961 + 
       (52992160736*Log[531441])/68630377364883)*Log[x]^2 - 
     Log[x]*(-21645457865633815632907/1589909380059771826014960 - 
       (1594521440224*Pi^2)/617673396283947 + (847874571776*Log[3])/
        22876792454961 - (211968642944*Log[531441])/68630377364883 + 
       (797260720112*PolyGamma[1, 1/3])/205891132094649) - 
     (1903619458135836086*PolyGamma[1, 1/3])/472992668305376674455)/6 - 
   (2*(-2828448964503169446770045289607/10519173703481510929089708095616000 + 
      (926371630928894473*Pi^2)/12770802044245170210285 + 
      Sqrt[3]*((1744007825245*Pi^3)/100063090197999414 + 
        (398630360056*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         617673396283947) + (49828795007*Pi*Log[3]^2)/
       (1235346792567894*Sqrt[3]) - ((-52992160736*Log[3])/205891132094649 + 
        (13248040184*Log[531441])/617673396283947)*Log[x]^2 - 
      Log[x]*(-21645457865633815632907/57236737682151785736538560 - 
        (398630360056*Pi^2)/5559060566555523 + (211968642944*Log[3])/
         205891132094649 - (52992160736*Log[531441])/617673396283947 + 
        (199315180028*PolyGamma[1, 1/3])/1853020188851841) - 
      (926371630928894473*PolyGamma[1, 1/3])/8513868029496780140190))/3) + 
 x^38*((-1171547992087164402800326425891397/
      142008844997000397542711059290816000 + (827169714929189273846*Pi^2)/
      344811655194619595677695 + 
     Sqrt[3]*((755405110783645*Pi^3)/1350851717672992089 + 
       (345328050643952*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        16677181699666569) - (1594521440224*Log[3])/1853020188851841 + 
     (21583003165247*Pi*Log[3]^2)/(16677181699666569*Sqrt[3]) + 
     (398630360056*Log[531441])/5559060566555523 - 
     2*((-398630360056*Log[3])/1853020188851841 + (99657590014*Log[531441])/
        5559060566555523)*Log[x] - 
     ((-15147953682128*Log[3])/1853020188851841 + (3786988420532*Log[531441])/
        5559060566555523)*Log[x]^2 - 
     Log[x]*(-9375582643761824549548327/772695958709049107443270560 - 
       (345328050643952*Pi^2)/150094635296999121 + (60591814728512*Log[3])/
        1853020188851841 - (15147953682128*Log[531441])/5559060566555523 + 
       (172664025321976*PolyGamma[1, 1/3])/50031545098999707) - 
     (413584857464594636923*PolyGamma[1, 1/3])/114937218398206531892565)/6 - 
   (2*(-23120951014840156482348387046955143/
       102530386087834287025837384807969152000 + (21218233215515993557*Pi^2)/
       344811655194619595677695 + Sqrt[3]*((39758163725455*Pi^3)/
         2701703435345984178 + (9087580280104*
          Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/16677181699666569) + 
      (1135947535013*Pi*Log[3]^2)/(33354363399333138*Sqrt[3]) - 
      ((-398630360056*Log[3])/1853020188851841 + (99657590014*Log[531441])/
         5559060566555523)*Log[x]^2 - 
      Log[x]*(-9375582643761824549548327/29362446430943866082844281280 - 
        (9087580280104*Pi^2)/150094635296999121 + (1594521440224*Log[3])/
         1853020188851841 - (398630360056*Log[531441])/5559060566555523 + 
        (4543790140052*PolyGamma[1, 1/3])/50031545098999707) - 
      (21218233215515993557*PolyGamma[1, 1/3])/229874436796413063785130))/
    3) + x^40*((-3228895286414480342968980187048488133/
      438317400525491577035454820054068124800 + 
     (25443177109353500816912*Pi^2)/11792558607655990172177169 + 
     Sqrt[3]*((6097338123524900*Pi^3)/12157665459056928801 + 
       (2787354570754240*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        150094635296999121) - (36350321120416*Log[3])/50031545098999707 + 
     (174209660672140*Pi*Log[3]^2)/(150094635296999121*Sqrt[3]) + 
     (9087580280104*Log[531441])/150094635296999121 - 
     2*((-9087580280104*Log[3])/50031545098999707 + 
       (2271895070026*Log[531441])/150094635296999121)*Log[x] - 
     ((-363503211204160*Log[3])/50031545098999707 + 
       (90875802801040*Log[531441])/150094635296999121)*Log[x]^2 - 
     Log[x]*(-1365953241323709207209253751/125524458492285027504159302472 - 
       (2787354570754240*Pi^2)/1350851717672992089 + 
       (1454012844816640*Log[3])/50031545098999707 - 
       (363503211204160*Log[531441])/150094635296999121 + 
       (1393677285377120*PolyGamma[1, 1/3])/450283905890997363) - 
     (12721588554676750408456*PolyGamma[1, 1/3])/3930852869218663390725723)/
    6 - (2*(-3348139193372496863609659925692822843/
       17532696021019663081418192802162724992000 + 
      (3104357052010564868467*Pi^2)/58962793038279950860885845 + 
      Sqrt[3]*((304866906176245*Pi^3)/24315330918113857602 + 
        (69683864268856*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         150094635296999121) + (8710483033607*Pi*Log[3]^2)/
       (300189270593998242*Sqrt[3]) - 
      ((-9087580280104*Log[3])/50031545098999707 + 
        (2271895070026*Log[531441])/150094635296999121)*Log[x]^2 - 
      Log[x]*(-1365953241323709207209253751/5020978339691401100166372098880 - 
        (69683864268856*Pi^2)/1350851717672992089 + (36350321120416*Log[3])/
         50031545098999707 - (9087580280104*Log[531441])/150094635296999121 + 
        (34841932134428*PolyGamma[1, 1/3])/450283905890997363) - 
      (3104357052010564868467*PolyGamma[1, 1/3])/39308528692186633907257230))/
    3) + x^42*((-1553935410243710305815668363985911239/
      234812893138656201983279367886107924000 + 
     (49298030654845867162028*Pi^2)/25269768444977121797522505 + 
     Sqrt[3]*((16497601346193940*Pi^3)/36472996377170786403 + 
       (7541760615402944*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        450283905890997363) - (278735457075424*Log[3])/450283905890997363 + 
     (471360038462684*Pi*Log[3]^2)/(450283905890997363*Sqrt[3]) + 
     (69683864268856*Log[531441])/1350851717672992089 - 
     2*((-69683864268856*Log[3])/450283905890997363 + 
       (17420966067214*Log[531441])/1350851717672992089)*Log[x] - 
     ((-975574099763984*Log[3])/150094635296999121 + 
       (243893524940996*Log[531441])/450283905890997363)*Log[x]^2 - 
     Log[x]*(-13199525746416113600645545439/1344904912417339580401706812200 - 
       (7541760615402944*Pi^2)/4052555153018976267 + 
       (3902296399055936*Log[3])/150094635296999121 - 
       (975574099763984*Log[531441])/450283905890997363 + 
       (3770880307701472*PolyGamma[1, 1/3])/1350851717672992089) - 
     (24649015327422933581014*PolyGamma[1, 1/3])/8423256148325707265840835)/
    6 - (2*(-1608805970766819554214687902831288629/
       9862141511823560483297733451216532808000 + 
      (24089172929283001576774*Pi^2)/530665137344519557747972605 + 
      Sqrt[3]*((1178400096156710*Pi^3)/109418989131512359209 + 
        (538697186814496*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         1350851717672992089) + (33668574175906*Pi*Log[3]^2)/
       (1350851717672992089*Sqrt[3]) - 
      ((-69683864268856*Log[3])/450283905890997363 + 
        (17420966067214*Log[531441])/1350851717672992089)*Log[x]^2 - 
      Log[x]*(-13199525746416113600645545439/
         56486006321528262376871686112400 - (538697186814496*Pi^2)/
         12157665459056928801 + (278735457075424*Log[3])/450283905890997363 - 
        (69683864268856*Log[531441])/1350851717672992089 + 
        (269348593407248*PolyGamma[1, 1/3])/4052555153018976267) - 
      (12044586464641500788387*PolyGamma[1, 1/3])/
       176888379114839852582657535))/3) + 
 x^44*((-12499457487208801854826009829782399/
      2091098120715305694841819973753836800 + (85509522891960731110844*Pi^2)/
      48242285213138141613452055 + 
     Sqrt[3]*((44864514451184890*Pi^3)/109418989131512359209 + 
       (20509492320541664*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        1350851717672992089) - (2154788747257984*Log[3])/
      4052555153018976267 + (1281843270033854*Pi*Log[3]^2)/
      (1350851717672992089*Sqrt[3]) + (538697186814496*Log[531441])/
      12157665459056928801 - 2*((-538697186814496*Log[3])/
        4052555153018976267 + (134674296703624*Log[531441])/
        12157665459056928801)*Log[x] - 
     ((-23702676219837824*Log[3])/4052555153018976267 + 
       (5925669054959456*Log[531441])/12157665459056928801)*Log[x]^2 - 
     Log[x]*(-45685233080024837684888884817/5135091483775296579715607828400 - 
       (20509492320541664*Pi^2)/12157665459056928801 + 
       (94810704879351296*Log[3])/4052555153018976267 - 
       (23702676219837824*Log[531441])/12157665459056928801 + 
       (10254746160270832*PolyGamma[1, 1/3])/4052555153018976267) - 
     (42754761445980365555422*PolyGamma[1, 1/3])/16080761737712713871150685)/
    6 - (2*(-126638260918631582915574022362553703/
       901681509652439815615792772682654428160 + 
      (20914978486910711456441*Pi^2)/530665137344519557747972605 + 
      Sqrt[3]*((2039296111417495*Pi^3)/218837978263024718418 + 
        (466124825466856*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         1350851717672992089) + (58265603183357*Pi*Log[3]^2)/
       (2701703435345984178*Sqrt[3]) - 
      ((-538697186814496*Log[3])/4052555153018976267 + 
        (134674296703624*Log[531441])/12157665459056928801)*Log[x]^2 - 
      Log[x]*(-45685233080024837684888884817/
         225944025286113049507486744449600 - (466124825466856*Pi^2)/
         12157665459056928801 + (2154788747257984*Log[3])/
         4052555153018976267 - (538697186814496*Log[531441])/
         12157665459056928801 + (233062412733428*PolyGamma[1, 1/3])/
         4052555153018976267) - (20914978486910711456441*PolyGamma[1, 1/3])/
       353776758229679705165315070))/3) + 
 x^46*((-770529149095127549825887515828885230833/
      142014837770259270959487361697518072435200 + 
     (7725211008324273422850286*Pi^2)/4775986236100676019731753445 + 
     Sqrt[3]*((122569008997369445*Pi^3)/328256967394537077627 + 
       (56031546970226032*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        4052555153018976267) - (1864499301867424*Log[3])/
      4052555153018976267 + (3501971685639127*Pi*Log[3]^2)/
      (4052555153018976267*Sqrt[3]) + (466124825466856*Log[531441])/
      12157665459056928801 - 2*((-466124825466856*Log[3])/
        4052555153018976267 + (116531206366714*Log[531441])/
        12157665459056928801)*Log[x] - 
     ((-21441741971475376*Log[3])/4052555153018976267 + 
       (5360435492868844*Log[531441])/12157665459056928801)*Log[x]^2 - 
     Log[x]*(-2745846330546014275252109052067/
        338916037929169574261230116674400 - (56031546970226032*Pi^2)/
        36472996377170786403 + (85766967885901504*Log[3])/
        4052555153018976267 - (21441741971475376*Log[531441])/
        12157665459056928801 + (28015773485113016*PolyGamma[1, 1/3])/
        12157665459056928801) - (3862605504162136711425143*PolyGamma[1, 1/3])/
      1591995412033558673243917815)/6 - 
   (2*(-18297461766176905220834647664531225508527/
       150251698360934308675137628675974120636441600 + 
      (164471932797348558108061*Pi^2)/4775986236100676019731753445 + 
      Sqrt[3]*((5329087347711715*Pi^3)/656513934789074155254 + 
        (1218077108048392*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         4052555153018976267) + (152259638506049*Pi*Log[3]^2)/
       (8105110306037952534*Sqrt[3]) - 
      ((-466124825466856*Log[3])/4052555153018976267 + 
        (116531206366714*Log[531441])/12157665459056928801)*Log[x]^2 - 
      Log[x]*(-2745846330546014275252109052067/
         15590137744741800416016585367022400 - (1218077108048392*Pi^2)/
         36472996377170786403 + (1864499301867424*Log[3])/
         4052555153018976267 - (466124825466856*Log[531441])/
         12157665459056928801 + (609038554024196*PolyGamma[1, 1/3])/
         12157665459056928801) - (164471932797348558108061*PolyGamma[1, 1/3])/
       3183990824067117346487835630))/3) + 
 x^48*((-1602689673843429774550341230537395924946687/
      323980224590764603080765511832569197622327200 + 
     (488378459641793043860846984*Pi^2)/329543050290946645361490987705 + 
     Sqrt[3]*((336260192944171160*Pi^3)/984770902183611232881 + 
       (153718945345906816*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        12157665459056928801) - (4872308432193568*Log[3])/
      12157665459056928801 + (9607434084119176*Pi*Log[3]^2)/
      (12157665459056928801*Sqrt[3]) + (1218077108048392*Log[531441])/
      36472996377170786403 - 2*((-1218077108048392*Log[3])/
        12157665459056928801 + (304519277012098*Log[531441])/
        36472996377170786403)*Log[x] - 
     ((-19489233728774272*Log[3])/4052555153018976267 + 
       (4872308432193568*Log[531441])/12157665459056928801)*Log[x]^2 - 
     Log[x]*(-498123116660891884958796645574973/
        67232469024199014294071524395284100 - (153718945345906816*Pi^2)/
        109418989131512359209 + (77956934915097088*Log[3])/
        4052555153018976267 - (19489233728774272*Log[531441])/
        12157665459056928801 + (76859472672953408*PolyGamma[1, 1/3])/
        36472996377170786403) - (244189229820896521930423492*
       PolyGamma[1, 1/3])/109847683430315548453830329235)/6 - 
   (2*(-3305394291825160417738333458941716023961633/
       31102101560713401895753489135926642971743411200 + 
      (29920836527972761629963059*Pi^2)/988629150872839936084472963115 + 
      Sqrt[3]*((42032524118021395*Pi^3)/5908625413101667397286 + 
        (9607434084119176*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         36472996377170786403) + (1200929260514897*Pi*Log[3]^2)/
       (72945992754341572806*Sqrt[3]) - 
      ((-1218077108048392*Log[3])/12157665459056928801 + 
        (304519277012098*Log[531441])/36472996377170786403)*Log[x]^2 - 
      Log[x]*(-498123116660891884958796645574973/
         3227158513161552686115433170973636800 - (9607434084119176*Pi^2)/
         328256967394537077627 + (4872308432193568*Log[3])/
         12157665459056928801 - (1218077108048392*Log[531441])/
         36472996377170786403 + (4803717042059588*PolyGamma[1, 1/3])/
         109418989131512359209) - (29920836527972761629963059*
        PolyGamma[1, 1/3])/659086100581893290722981975410))/3) + 
 x^50*((-33359691070801116975317903626116535490410079/
      7366287211747910975310036900614204914360281600 + 
     (127639444854170198126627704*Pi^2)/93659603766900625523792175453 + 
     Sqrt[3]*((8334399054003157625*Pi^3)/26588814358957503287787 + 
       (3810010996115729200*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        328256967394537077627) - (38429736336476704*Log[3])/
      109418989131512359209 + (238125687257233075*Pi*Log[3]^2)/
      (328256967394537077627*Sqrt[3]) + (9607434084119176*Log[531441])/
      328256967394537077627 - 2*((-9607434084119176*Log[3])/
        109418989131512359209 + (2401858521029794*Log[531441])/
        328256967394537077627)*Log[x] - 
     ((-480371704205958800*Log[3])/109418989131512359209 + 
       (120092926051489700*Log[531441])/328256967394537077627)*Log[x]^2 - 
     Log[x]*(-207937063745090962692345515037187/
        30573080651004183342146208988171296 - (3810010996115729200*Pi^2)/
        2954312706550833698643 + (1921486816823835200*Log[3])/
        109418989131512359209 - (480371704205958800*Log[531441])/
        328256967394537077627 + (1905005498057864600*PolyGamma[1, 1/3])/
        984770902183611232881) - (63819722427085099063313852*
       PolyGamma[1, 1/3])/31219867922300208507930725151)/6 - 
   (2*(-34361699439534847266924826646512058308834583/
       368314360587395548765501845030710245718014080000 + 
      (12522369435184541331157384*Pi^2)/468298018834503127618960877265 + 
      Sqrt[3]*((333375962160126305*Pi^3)/53177628717915006575574 + 
        (76200219922314584*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         328256967394537077627) + (9525027490289323*Pi*Log[3]^2)/
       (656513934789074155254*Sqrt[3]) - 
      ((-9607434084119176*Log[3])/109418989131512359209 + 
        (2401858521029794*Log[531441])/328256967394537077627)*Log[x]^2 - 
      Log[x]*(-207937063745090962692345515037187/
         1528654032550209167107310449408564800 - (76200219922314584*Pi^2)/
         2954312706550833698643 + (38429736336476704*Log[3])/
         109418989131512359209 - (9607434084119176*Log[531441])/
         328256967394537077627 + (38100109961157292*PolyGamma[1, 1/3])/
         984770902183611232881) - (6261184717592270665578692*
        PolyGamma[1, 1/3])/156099339611501042539653625755))/3) + 
 (15 + 4*Pi^2 - 6*PolyGamma[1, 1/3])/6 + 
 (x^2*(-594 - 72*Pi^2 + 35*Sqrt[3]*Pi^3 + 1296*Sqrt[3]*
     Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]] + 27*Sqrt[3]*Pi*Log[3]^2 + 
    972*Log[x] + 144*Pi^2*Log[x] - 648*Log[x]^2 + 216*Log[x]^3 + 
    108*PolyGamma[1, 1/3] - 216*Log[x]*PolyGamma[1, 1/3]))/324 + 
 x^4*(-5/8 + Log[x]/2 + (-567 - 36*Pi^2 + 70*Sqrt[3]*Pi^3 + 
     2592*Sqrt[3]*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]] + 3888*Log[3] + 
     54*Sqrt[3]*Pi*Log[3]^2 - 324*Log[531441] + 972*Log[x] + 
     288*Pi^2*Log[x] + 13608*Log[3]*Log[x] - 1134*Log[531441]*Log[x] - 
     486*Log[x]^2 - 3888*Log[3]*Log[x]^2 + 324*Log[531441]*Log[x]^2 + 
     54*PolyGamma[1, 1/3] - 432*Log[x]*PolyGamma[1, 1/3])/1458 - 
   (2*(-43/48 - Pi^2/9 + 
      (35*Pi^3 + 1296*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
       (162*Sqrt[3]) + (Pi*Log[3]^2)/(6*Sqrt[3]) - 
      ((3 + 24*Log[3] - 2*Log[531441])*Log[x]^2)/6 + PolyGamma[1, 1/3]/6 - 
      (Log[x]*(-135 - 32*Pi^2 - 1728*Log[3] + 144*Log[531441] + 
         48*PolyGamma[1, 1/3]))/108))/3);


==> FILES/F9a1.m <==
F9a1 =
 5/3 + y^4/3 + y*(2/3 - (14*Zeta[3])/3) + y^2*(2/3 - (7*Zeta[3])/6) + 
 y^50*(-7298315787012453249847478674400243741713460058730345767793/
    15883498422787529470140136127176333213902435650826330439680000 + 
   (433341944203331916341701*Zeta[3])/9903520314283042199192993792) + 
 y^49*(-61730613201569318949057711330141571893379516070600259977197/
    127862162303439612234628095823769482371914606989151960039424000 + 
   (115250540101846980811925*Zeta[3])/2475880078570760549798248448) + 
 y^48*(-27050891679203071992756610890779581038316155594249468443/
    53275900959766505097761706593237284321631086245479983349760 + 
   (3836465849074339441009*Zeta[3])/77371252455336267181195264) + 
 y^47*(-3008738424873033751716029540950834668356217809616894541/
    5628793067218005093443080382925614656445808792840437760000 + 
   (511528908665468847937*Zeta[3])/9671406556917033397649408) + 
 y^46*(-169734587106277827149458477527591597053424083413733521/
    301328221552795912776927160426094723393370530638725120000 + 
   (546406034796465675209*Zeta[3])/9671406556917033397649408) + 
 y^45*(-1377365850253093548405444125777771629406876611008751/
    2317909396559968559822516618662267103025927158759424000 + 
   (292263786832991735671*Zeta[3])/4835703278458516698824704) + 
 y^44*(-22039797863595204088367663841179455857019943052989/
    35119839341817705451856312403973743985241320587264000 + 
   (156569942804421256565*Zeta[3])/2417851639229258349412352) + 
 y^43*(-8330785841849538017267597005385780509932402846702193/
    12555342564699829699038631684420613474723772109946880000 + 
   (84013174857465519099*Zeta[3])/1208925819614629174706176) + 
 y^42*(-5397066429107694555206715942927455470911827251699/
    7683808179130862728909811312374916447199370936320000 + 
   (45157102858970365697*Zeta[3])/604462909807314587353088) + 
 y^41*(-292170673181783831231749498721832027026989026613/
    392452568288941913573350577782589818539752816640000 + 
   (12157688138487466617*Zeta[3])/151115727451828646838272) + 
 y^40*(-1221096808104493021348715376695506941597974729/
    1545481404593140157618631594418227181749534720000 + 
   (204961153391694385*Zeta[3])/2361183241434822606848) + 
 y^39*(-2335899105631305481887538697169643762554981887/
    2781866528267652283713536869952808927149162496000 + 
   (221579785428650075*Zeta[3])/2361183241434822606848) + 
 y^38*(-196011396410600799892297057597129906300883/
    219335905028803525184118819478320992747520000 + 
   (240044968808968855*Zeta[3])/2361183241434822606848) + 
 y^37*(-5505131441550629368343582247587650384848137/
    5779501097508972888601530893253758158897152000 + 
   (65155126850286599*Zeta[3])/590295810358705651712) + 
 y^36*(-1317539602525430036857150858774684133/
    1295677492809259829122944065045790720000 + (2215755935686951*Zeta[3])/
    18446744073709551616) + 
 y^35*(-17692583351163977901961307917509366923599/
    16271117954698684934125931568845039861760000 + 
   (4834383164837443*Zeta[3])/36893488147419103232) + 
 y^34*(-596158822236642643433031175909125637/
    511831329182091378865238489111199744000 + (2643807526702615*Zeta[3])/
    18446744073709551616) + 
 y^33*(-8796690078554074762862266490046252211/
    7037680776253756459397029225278996480000 + (724916374847287*Zeta[3])/
    4611686018427387904) + 
 y^32*(-147784695849704891721859632766535899/
    109963762128964944678078581644984320000 + (12459528653887*Zeta[3])/
    72057594037927936) + 
 y^31*(-829276419776275886480090270800483/57272792775502575353165927940096000\
0 + (214820077941*Zeta[3])/1125899906842624) + 
 y^30*(-2666100078671794764697475042689/1705393333265585370317595869184000 + 
   (475674609011*Zeta[3])/2251799813685248) + 
 y^29*(-803704889338836351898844276143/475073857123984496017044563558400 + 
   (132132431025*Zeta[3])/562949953421312) + 
 y^28*(-52608967849751770977604951487/28668249998861133380338896076800 + 
   (36844799131*Zeta[3])/140737488355328) + 
 y^27*(-143028985867365523440542439187/71670624997152833450847240192000 + 
   (20633245171*Zeta[3])/70368744177664) + 
 y^26*(-423712144783167871336073/194713745842374344441856000 + 
   (11606280273*Zeta[3])/35184372088832) + 
 y^25*(-2803218796326941935857533/1178018162346364783873228800 + 
   (3280083457*Zeta[3])/8796093022208) + 
 y^24*(-768674913575635592908981/294504540586591195968307200 + 
   (931849625*Zeta[3])/2199023255552) + 
 y^23*(-1057300289163894607835039/368130675733238994960384000 + 
   (266251279*Zeta[3])/549755813888) + 
 y^22*(-83896509872325073939/26455671989453035929600 + 
   (306189905*Zeta[3])/549755813888) + 
 y^21*(-38738893568187730829/11023196662272098304000 + 
   (88641161*Zeta[3])/137438953472) + 
 y^20*(-24240860746778183147/6200548122528055296000 + 
   (6463191*Zeta[3])/8589934592) + 
 y^19*(-5415732500653597879/1240109624505611059200 + 
   (7605535*Zeta[3])/8589934592) + 
 y^18*(-604204869066523/123335086178304000 + (4514839*Zeta[3])/4294967296) + 
 y^17*(-25026729963841649/4532564417052672000 + 
   (1355431*Zeta[3])/1073741824) + 
 y^16*(-52070033035949/8331919884288000 + (51387*Zeta[3])/33554432) + 
 y^15*(-1852180855579/260372496384000 + (1981*Zeta[3])/1048576) + 
 y^14*(-17255702813/2125489766400 + (4935*Zeta[3])/2097152) + 
 y^13*(-12407425601/1328431104000 + (791*Zeta[3])/262144) + 
 y^12*(-13482517/1261568000 + (1015*Zeta[3])/262144) + 
 y^11*(-635723359/51093504000 + (693*Zeta[3])/131072) + 
 y^10*(-1289527/92897280 + (455*Zeta[3])/65536) + 
 y^9*(-76627/4644864 + (175*Zeta[3])/16384) + 
 y^8*(-3701/241920 + (7*Zeta[3])/512) + 
 y^7*(-2461/120960 + (7*Zeta[3])/256) + y^6*(13/1920 + (7*Zeta[3])/256) + 
 y^5*(-11/480 + (7*Zeta[3])/64) + y^3*(1/2 + (7*Zeta[3])/4);


==> FILES/F9b0.m <==
F9b0 =
 25/6 - (11*x^2)/2 - (3*x^4)/4 - (53*x^6)/6 - (5999*x^8)/144 - 
 (196621*x^10)/800 - (14055067*x^12)/9000 - (1833662683*x^14)/176400 - 
 (196769438909*x^16)/2744000 - (21553215935141*x^18)/42336000 - 
 (1233674795035961*x^20)/333396000 - (32781025238815393*x^22)/1195286400 - 
 (36675836022766254407*x^24)/177500030400 - (7174786748105678892037*x^26)/
  4545076536000 - (661079593132212091093723*x^28)/54162162054000 - 
 (9535126683835546285504889*x^30)/99991683792000 - 
 (279227030349850910949432697*x^32)/371397682656000 - 
 (2394372832532996563049245220989*x^34)/400713339740313600 - 
 (101817908284139167669693743898823*x^36)/2128789617370416000 - 
 (1254044219961508050813445274569083793*x^38)/3254794102040697216000 - 
 (60772037149714672930037467821161969131*x^40)/19468490647391577792000 - 
 (175824830242716233809002850291469818727*x^42)/6916437466836481584000 - 
 (3644478768820140541365735824826562589071*x^44)/17521641582652420012800 - 
 (307910839299782250933227547374049586088167*x^46)/180154487798311568256000 - 
 (2732521283557449147412171884966925996463237837*x^48)/
  193805284669210903905216000 - 
 (5694467194286588096588550055331625771473660039*x^50)/
  48783938932753316772480000 + Pi^2*(1/6 - x^2/2 + x^4 + 2*x^6 + (32*x^8)/3 + 
   (131*x^10)/2 + (6401*x^12)/15 + (8701*x^14)/3 + (713093*x^16)/35 + 
   (8817193*x^18)/60 + (341140777*x^20)/315 + (568720651*x^22)/70 + 
   (42875326631*x^24)/693 + (100205706157*x^26)/210 + 
   (18622179988571*x^28)/5005 + (9665522939341*x^30)/330 + 
   (99741560179003*x^32)/429 + (14888515891099607*x^34)/8008 + 
   (3819957965341183957*x^36)/255255 + (21832258296091920577*x^38)/180180 + 
   (3188846037186812350297*x^40)/3233230 + (12353973053087252685467*x^42)/
    1531530 + (21423620946598129909838*x^44)/323323 + 
   (504808805509634227887003*x^46)/923780 + (30578455291215638296879289*x^48)/
    6760390 + (3196237752881047963633201*x^50)/85085) + 
 (9*x^2 - 9*x^4 - (5*x^6)/2 - (31*x^8)/6 + (633*x^10)/40 + (26762*x^12)/75 + 
   (1576739*x^14)/420 + (164661933*x^16)/4900 + (4764373781*x^18)/16800 + 
   (154455605393*x^20)/66150 + (4102188119567*x^22)/215600 + 
   (989293120326869*x^24)/6403320 + (15820466067618103*x^26)/12612600 + 
   (3066253205093855849*x^28)/300600300 + (23075620196613123311*x^30)/
    277477200 + (4380371657310242554*x^32)/6441435 + 
   (182440403637577123096183*x^34)/32705312640 + 
   (3987944502853672829390407*x^36)/86873486700 + 
   (5298293824489674847422847301*x^38)/13981521153600 + 
   (262410201527978479101103678247*x^40)/83630209863200 + 
   (1548309764462222718181899506873*x^42)/59421464902800 + 
   (466605991322838226560122100919*x^44)/2150491110768 + 
   (2986724182631839530076417440687757*x^46)/1648709851588800 + 
   (548829652417498655223359154745376963*x^48)/36196675378063200 + 
   (231802617734760736516881341812519681*x^50)/1822258257019200 + 
   Pi^2*(x^2 + 2*x^6 + 12*x^8 + 72*x^10 + 456*x^12 + 3030*x^14 + 20916*x^16 + 
     148806*x^18 + 1084656*x^20 + 8064414*x^22 + 60954900*x^24 + 
     467173080*x^26 + 3623260680*x^28 + 28390355370*x^30 + 
     224451211068*x^32 + 1788485424840*x^34 + 14350692962016*x^36 + 
     115866648571326*x^38 + 940732167629556*x^40 + 7676434912106568*x^42 + 
     62926851438025560*x^44 + 517987290197578698*x^46 + 
     4280111884475092908*x^48 + 35490252428818017498*x^50))*Log[x] + 
 (-6*x^2 + 12*x^4 + 24*x^6 + 128*x^8 + 786*x^10 + (25604*x^12)/5 + 
   34804*x^14 + (8557116*x^16)/35 + (8817193*x^18)/5 + 
   (1364563108*x^20)/105 + (3412323906*x^22)/35 + (171501306524*x^24)/231 + 
   (200411412314*x^26)/35 + (223466159862852*x^28)/5005 + 
   (19331045878682*x^30)/55 + (398966240716012*x^32)/143 + 
   (44665547673298821*x^34)/2002 + (15279831861364735828*x^36)/85085 + 
   (21832258296091920577*x^38)/15015 + (19133076223120874101782*x^40)/
    1616615 + (24707946106174505370934*x^42)/255255 + 
   (257083451359177558918056*x^44)/323323 + (1514426416528902683661009*x^46)/
    230945 + (183470731747293829781275734*x^48)/3380195 + 
   (38354853034572575563598412*x^50)/85085)*Log[x]^2 + 
 (2*x^2 + 8*x^6 + 48*x^8 + 288*x^10 + 1824*x^12 + 12120*x^14 + 83664*x^16 + 
   595224*x^18 + 4338624*x^20 + 32257656*x^22 + 243819600*x^24 + 
   1868692320*x^26 + 14493042720*x^28 + 113561421480*x^30 + 
   897804844272*x^32 + 7153941699360*x^34 + 57402771848064*x^36 + 
   463466594285304*x^38 + 3762928670518224*x^40 + 30705739648426272*x^42 + 
   251707405752102240*x^44 + 2071949160790314792*x^46 + 
   17120447537900371632*x^48 + 141961009715272069992*x^50)*Log[x]^3 + 
 (-2*x^2 - 4*x^6 - 24*x^8 - 144*x^10 - 912*x^12 - 6060*x^14 - 41832*x^16 - 
   297612*x^18 - 2169312*x^20 - 16128828*x^22 - 121909800*x^24 - 
   934346160*x^26 - 7246521360*x^28 - 56780710740*x^30 - 448902422136*x^32 - 
   3576970849680*x^34 - 28701385924032*x^36 - 231733297142652*x^38 - 
   1881464335259112*x^40 - 15352869824213136*x^42 - 125853702876051120*x^44 - 
   1035974580395157396*x^46 - 8560223768950185816*x^48 - 
   70980504857636034996*x^50)*Zeta[3];


==> FILES/F9b1.m <==
F9b1 =
 5/3 - (3*y^4)/2 + y*(2 - 14*Zeta[3]) + y^3*(3/2 - (7*Zeta[3])/4) + 
 y^5*(-171/160 + (21*Zeta[3])/64) + y^6*(-577/640 + (119*Zeta[3])/256) + 
 y^7*(-35851/40320 + (147*Zeta[3])/256) + 
 y^8*(-77957/80640 + (357*Zeta[3])/512) + 
 y^9*(-1726163/1548288 + (13965*Zeta[3])/16384) + 
 y^10*(-41342669/30965760 + (69111*Zeta[3])/65536) + 
 y^11*(-27949201859/17031168000 + (173187*Zeta[3])/131072) + 
 y^12*(-14011031651/6812467200 + (439215*Zeta[3])/262144) + 
 y^13*(-165567387659/63258624000 + (563073*Zeta[3])/262144) + 
 y^14*(-477937462831/141699317760 + (5832435*Zeta[3])/2097152) + 
 y^15*(-95318110120747/21697708032000 + (952455*Zeta[3])/262144) + 
 y^16*(-16036692089945327/2777306628096000 + (160564635*Zeta[3])/33554432) + 
 y^17*(-2311766383277130877/302170961136844800 + 
   (6816608757*Zeta[3])/1073741824) + 
 y^18*(-8813401624839851437/863345603248128000 + 
   (36414126567*Zeta[3])/4294967296) + 
 y^19*(-5666308302572293770451/413369874835203686400 + 
   (97847283345*Zeta[3])/8589934592) + 
 y^20*(-38258572290135860871617/2066849374176018432000 + 
   (132181239183*Zeta[3])/8589934592) + y^2*(2 + (35*Zeta[3])/2) + 
 y^21*(-166171492676006204312561/6613917997363258982400 + 
   (2871274980315*Zeta[3])/137438953472) + 
 y^22*(-1510632704081692957930277/44092786649088393216000 + 
   (15663872052801*Zeta[3])/549755813888) + 
 y^23*(-5757119827535086780761561749/122710225244412998320128000 + 
   (21452552207919*Zeta[3])/549755813888) + 
 y^24*(-18994824175771957592404084729/294504540586591195968307200 + 
   (117974597479725*Zeta[3])/2199023255552) + 
 y^25*(-174708074019291994925810714929/1963363603910607973122048000 + 
   (651085091403075*Zeta[3])/8796093022208) + 
 y^26*(-87938623020029152577800935377/713950401422039262953472000 + 
   (3605043466471041*Zeta[3])/35184372088832) + 
 y^27*(-163423628544371743027229520004511/955608333295371112677963202560 + 
   (10010888569141173*Zeta[3])/70368744177664) + 
 y^28*(-11377240453681276368325602995157761/
    47780416664768555633898160128000 + (27877930020885987*Zeta[3])/
    140737488355328) + y^29*(-368485525049693825047922077308977561/
    1108505666622630490706437314969600 + (155675353349283075*Zeta[3])/
    562949953421312) + y^30*(-158671578435884286900832739847655781/
    341078666653117074063519173836800 + (871453963524612699*Zeta[3])/
    2251799813685248) + y^31*(-62287494088328074414880199219502915129/
    95454654625837625588609879900160000 + (305594326371177837*Zeta[3])/
    562949953421312) + y^32*(-6724428045055435074713442102956205210133/
    7330917475264329645205238776332288000 + (54985683301232384799*Zeta[3])/
    72057594037927936) + y^33*(-9092780099777600201165773527198028363728409/
    7037680776253756459397029225278996480000 + 
   (4956788956510303671717*Zeta[3])/4611686018427387904) + 
 y^34*(-5951031928551150805244875584838499437139/
    3263851954204640676821810655201853440 + (27980508411215841359655*Zeta[3])/
    18446744073709551616) + 
 y^35*(-559228769447442594238175404437283080605836051/
    216948239395982465788345754251267198156800 + 
   (79114749623250943934493*Zeta[3])/36893488147419103232) + 
 y^36*(-1414184559544201933855938925004812702289501231/
    387407570349968688907760275448691425280000 + 
   (56018604057148827212895*Zeta[3])/18446744073709551616) + 
 y^37*(-49874039882263133151992516632060690905730556362669/
    9632501829181621481002551488756263598161920000 + 
   (2542610623736875299624597*Zeta[3])/590295810358705651712) + 
 y^38*(-1515466033640835201060712469767025021169687452413/
    206042819875542705475990406176604568944640000 + 
   (14447516948128341079217607*Zeta[3])/2361183241434822606848) + 
 y^39*(-29107166290680190303581426545529740207132316113720611/
    2781866528267652283713536869952808927149162496000 + 
   (20552667110163282096420495*Zeta[3])/2361183241434822606848) + 
 y^40*(-39086913667029001037989483882697421677317155177373/
    2622423197839038728990890714510566484869120000 + 
   (3659680768685597157765627*Zeta[3])/295147905179352825856) + 
 y^41*(-258644480249974270406816323005290642877805027761321102529/
    12166029616957199320773867911260284374732337315840000 + 
   (2672630586289562569803035883*Zeta[3])/151115727451828646838272) + 
 y^42*(-13722754711373811733405809267046997042960738975697691187/
    451988716419462513465283018374995085129374760960000 + 
   (15267161685982854459373738449*Zeta[3])/604462909807314587353088) + 
 y^43*(-7266892593917168491815684536536267388752661531872446333877/
    167404567529331062653848422458941512996316961465958400 + 
   (43657216495546045097579950125*Zeta[3])/1208925819614629174706176) + 
 y^44*(-104016282150414199384737731130307905223142430923680293531193/
    1674045675293310626538484224589415129963169614659584000 + 
   (124979456290360975973310898845*Zeta[3])/2417851639229258349412352) + 
 y^45*(-4471344083178342137047683004640321843151005253195563544553639/
    50221370258799318796154526737682453898895088439787520000 + 
   (358165822474868565135066886413*Zeta[3])/4835703278458516698824704) + 
 y^46*(-12827027800672257238068636681646371309572516145725148809462713/
    100442740517598637592309053475364907797790176879575040000 + 
   (1027476953435490700989009109779*Zeta[3])/9671406556917033397649408) + 
 y^47*(-2190859383887210892070332078649135808553026630980393792463308951/
    11948841423392607303624784672526304797016541472520929280000 + 
   (1475208192960763355763350402931*Zeta[3])/9671406556917033397649408) + 
 y^48*(-128396583426162437181237446961287805669844678708766023613675688857/
    487279581949083888089283901767414185868577008342804725760000 + 
   (16960156332991090527949100728821*Zeta[3])/77371252455336267181195264) + 
 y^49*(-5384555008865424820909271626028007791692074961544480729748668062543/
    14206906922604401359403121758196609152434956332127995559936000 + 
   (780647295899937869417019306736575*Zeta[3])/
    2475880078570760549798248448) + 
 y^50*(-2888835990523289739970776698714102089299722720113028137224291934859/
    5294499474262509823380045375725444404634145216942110146560000 + 
   (4495340006223657005719181122060725*Zeta[3])/9903520314283042199192993792);


==> FILES/RES1.m <==
(* ----------------------------------------------------------- *)
(* The GNU public license applies to this software.            *)
(* https://www.gnu.org/licenses/gpl.html                       *)
(* Any use of results in this file or the paper: DESY 16-147   *)
(* requests the mandatory citation of the paper in any form of *)
(* use.                                                        *) 
(* ----------------------------------------------------------- *)
(* Reference:                                                  *) 
(* ----------                                                  *) 
(* Iterated Elliptic and Hypergeometric Integrals for Feynman  *)
(* Diagrams, DESY 16-147,                                      *)
(* By: J. Ablinger, A. Behring, J. Bl\"umlein, A. De Freitas   *) 
(* M. van Hoeij, E. Imamoglu, C.G. Raab, C.-S. Radu, and       *)
(* C. Schneider                                                *) 
(* ----------------------------------------------------------- *)
(* Expansions of the functions F8a, F8b, F9a, F9b, F10a, F10b  *)
(* around x = 0  and x = 1 [y=0]                               *)
(* Example:  F8a0 - expansion of F8a around x = 0              *)
(* Example:  F8a1 - expansion of F8a around x = 1              *)
(* all expansions contain 50 polynomial coefficients in x or y *)
(* ----------------------------------------------------------- *)


   
F8a0 =
   135/16 - Pi^2 + 
   x^2*(19 + Sqrt[3]*((-35*Pi^3)/108 - 
     12*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]]) - (Sqrt[3]*Pi*Log[3]^2)/4 + 
   12*Log[x]^2 - 2*Log[x]^3 - Log[x]*(33 + (4*Pi^2)/3 - 
     2*PolyGamma[1, 1/3])) + x^6*(-89/324 + (4*Pi^2)/243 + 
   Sqrt[3]*((35*Pi^3)/4374 + (8*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      27) + (Pi*Log[3]^2)/(54*Sqrt[3]) - ((-8*Log[3])/9 + (2*Log[531441])/27)*
    Log[x]^2 - Log[x]*(-11/54 - (8*Pi^2)/243 + (32*Log[3])/9 - 
     (8*Log[531441])/27 + (4*PolyGamma[1, 1/3])/81) - 
   (2*PolyGamma[1, 1/3])/81) + x^8*(-1493/23328 + (46*Pi^2)/6561 + 
   Sqrt[3]*((35*Pi^3)/13122 + (8*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      81) + (Pi*Log[3]^2)/(162*Sqrt[3]) - 
   ((-8*Log[3])/81 + (2*Log[531441])/243)*Log[x]^2 - 
   Log[x]*(-19/324 - (8*Pi^2)/729 + (32*Log[3])/81 - (8*Log[531441])/243 + 
     (4*PolyGamma[1, 1/3])/243) - (23*PolyGamma[1, 1/3])/2187) + 
 x^10*(-132503/5248800 + (214*Pi^2)/59049 + 
   Sqrt[3]*((70*Pi^3)/59049 + (32*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      729) + (2*Pi*Log[3]^2)/(729*Sqrt[3]) - 
   ((-8*Log[3])/243 + (2*Log[531441])/729)*Log[x]^2 - 
   Log[x]*(-751/29160 - (32*Pi^2)/6561 + (32*Log[3])/243 - 
     (8*Log[531441])/729 + (16*PolyGamma[1, 1/3])/2187) - 
   (107*PolyGamma[1, 1/3])/19683) + 
 x^12*(-2924131/236196000 + (5546*Pi^2)/2657205 + 
   Sqrt[3]*((665*Pi^3)/1062882 + 
     (152*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/6561) + 
   (19*Pi*Log[3]^2)/(13122*Sqrt[3]) - 
   ((-32*Log[3])/2187 + (8*Log[531441])/6561)*Log[x]^2 - 
   Log[x]*(-2227/164025 - (152*Pi^2)/59049 + (128*Log[3])/2187 - 
     (32*Log[531441])/6561 + (76*PolyGamma[1, 1/3])/19683) - 
   (2773*PolyGamma[1, 1/3])/885735) + 
 x^14*(-361389451/52081218000 + (31168*Pi^2)/23914845 + 
   Sqrt[3]*((3535*Pi^3)/9565938 + 
     (808*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/59049) + 
   (101*Pi*Log[3]^2)/(118098*Sqrt[3]) - 
   ((-152*Log[3])/19683 + (38*Log[531441])/59049)*Log[x]^2 - 
   Log[x]*(-331433/41334300 - (808*Pi^2)/531441 + (608*Log[3])/19683 - 
     (152*Log[531441])/59049 + (404*PolyGamma[1, 1/3])/177147) - 
   (15584*PolyGamma[1, 1/3])/7971615) + 
 x^16*(-111901692701/26248933872000 + (1304176*Pi^2)/1506635235 + 
   Sqrt[3]*((20335*Pi^3)/86093442 + 
     (4648*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/531441) + 
   (581*Pi*Log[3]^2)/(1062882*Sqrt[3]) - 
   ((-808*Log[3])/177147 + (202*Log[531441])/531441)*Log[x]^2 - 
   Log[x]*(-26691517/5208121800 - (4648*Pi^2)/4782969 + 
     (3232*Log[3])/177147 - (808*Log[531441])/531441 + 
     (2324*PolyGamma[1, 1/3])/1594323) - (652088*PolyGamma[1, 1/3])/
    502211745) + x^18*(-1323161378731/472480809696000 + 
   (8179453*Pi^2)/13559717115 + Sqrt[3]*((41335*Pi^3)/258280326 + 
     (9448*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/1594323) + 
   (1181*Pi*Log[3]^2)/(3188646*Sqrt[3]) - 
   ((-4648*Log[3])/1594323 + (1162*Log[531441])/4782969)*Log[x]^2 - 
   Log[x]*(-217023343/62497461600 - (9448*Pi^2)/14348907 + 
     (18592*Log[3])/1594323 - (4648*Log[531441])/4782969 + 
     (4724*PolyGamma[1, 1/3])/4782969) - (8179453*PolyGamma[1, 1/3])/
    9039811410) + x^20*(-6173558347583/3189245465448000 + 
   (159893306*Pi^2)/366112362105 + Sqrt[3]*((790895*Pi^3)/6973568802 + 
     (180776*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/43046721) + 
   (22597*Pi*Log[3]^2)/(86093442*Sqrt[3]) - 
   ((-9448*Log[3])/4782969 + (2362*Log[531441])/14348907)*Log[x]^2 - 
   Log[x]*(-2076238693/843715731600 - (180776*Pi^2)/387420489 + 
     (37792*Log[3])/4782969 - (9448*Log[531441])/14348907 + 
     (90388*PolyGamma[1, 1/3])/129140163) - (79946653*PolyGamma[1, 1/3])/
    122037454035) + x^22*(-9673549984898491/6946176623745744000 + 
   (1074718082*Pi^2)/3295011258945 + Sqrt[3]*((5226935*Pi^3)/62762119218 + 
     (1194728*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/387420489) + 
   (149341*Pi*Log[3]^2)/(774840978*Sqrt[3]) - 
   ((-180776*Log[3])/129140163 + (45194*Log[531441])/387420489)*Log[x]^2 - 
   Log[x]*(-6037514957/3341114297136 - (1194728*Pi^2)/3486784401 + 
     (723104*Log[3])/129140163 - (180776*Log[531441])/387420489 + 
     (597364*PolyGamma[1, 1/3])/1162261467) - (537359041*PolyGamma[1, 1/3])/
    1098337086315) + x^24*(-711565495725444029/687671485750828656000 + 
   (81526478692*Pi^2)/326206114635555 + 
   Sqrt[3]*((35557025*Pi^3)/564859072962 + 
     (8127320*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/3486784401) + 
   (1015915*Pi*Log[3]^2)/(6973568802*Sqrt[3]) - 
   ((-1194728*Log[3])/1162261467 + (298682*Log[531441])/3486784401)*
    Log[x]^2 - Log[x]*(-11294557752133/8269257885411600 - 
     (8127320*Pi^2)/31381059609 + (4778912*Log[3])/1162261467 - 
     (1194728*Log[531441])/3486784401 + (4063660*PolyGamma[1, 1/3])/
      10460353203) - (40763239346*PolyGamma[1, 1/3])/108735371545185) + 
 x^26*(-137627912176134884531/174324721637835064296000 + 
   (191492653514*Pi^2)/978618343906665 + 
   Sqrt[3]*((41290550*Pi^3)/847288609443 + 
     (18875680*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/10460353203) + 
   (1179730*Pi*Log[3]^2)/(10460353203*Sqrt[3]) - 
   ((-8127320*Log[3])/10460353203 + (2031830*Log[531441])/31381059609)*
    Log[x]^2 - Log[x]*(-170505280450009/161250528765526200 - 
     (18875680*Pi^2)/94143178827 + (32509280*Log[3])/10460353203 - 
     (8127320*Log[531441])/31381059609 + (9437840*PolyGamma[1, 1/3])/
      31381059609) - (95746326757*PolyGamma[1, 1/3])/326206114635555) + 
 x^28*(-25123368199825744157593/40791984863253405045264000 + 
   (17866579167596*Pi^2)/114498346237079805 + 
   Sqrt[3]*((587102425*Pi^3)/15251194969974 + 
     (134194840*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/94143178827) + 
   (16774355*Pi*Log[3]^2)/(188286357654*Sqrt[3]) - 
   ((-18875680*Log[3])/31381059609 + (4718920*Log[531441])/94143178827)*
    Log[x]^2 - Log[x]*(-31516965192555377/37732623731133130800 - 
     (134194840*Pi^2)/847288609443 + (75502720*Log[3])/31381059609 - 
     (18875680*Log[531441])/94143178827 + (67097420*PolyGamma[1, 1/3])/
      282429536481) - (8933289583798*PolyGamma[1, 1/3])/38166115412359935) + 
 x^30*(-179747399668112900985157/367127863769280645407376000 + 
   (18610367626982*Pi^2)/147212159447674035 + 
   Sqrt[3]*((4246420675*Pi^3)/137260754729766 + 
     (970610440*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/847288609443) + 
   (121326305*Pi*Log[3]^2)/(1694577218886*Sqrt[3]) - 
   ((-134194840*Log[3])/282429536481 + (33548710*Log[531441])/847288609443)*
    Log[x]^2 - Log[x]*(-227957315295754703/339593613580198177200 - 
     (970610440*Pi^2)/7625597484987 + (536779360*Log[3])/282429536481 - 
     (134194840*Log[531441])/847288609443 + (485305220*PolyGamma[1, 1/3])/
      2541865828329) - (9305183813491*PolyGamma[1, 1/3])/49070719815891345) + 
 x^32*(-5228104429667019363899153/13216603095694103234665536000 + 
   (192605293961708*Pi^2)/1854873209040692841 + 
   Sqrt[3]*((31173779315*Pi^3)/1235346792567894 + 
     (7125435272*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/7625597484987) + 
   (890679409*Pi*Log[3]^2)/(15251194969974*Sqrt[3]) - 
   ((-970610440*Log[3])/2541865828329 + (242652610*Log[531441])/
      7625597484987)*Log[x]^2 - 
   Log[x]*(-836738936641975937/1528171261110891797400 - 
     (7125435272*Pi^2)/68630377364883 + (3882441760*Log[3])/2541865828329 - 
     (970610440*Log[531441])/7625597484987 + (3562717636*PolyGamma[1, 1/3])/
      22876792454961) - (96302646980854*PolyGamma[1, 1/3])/
    618291069680230947) + 
 x^34*(-44569358198943815799000054347/137505538607601450053460236544000 + 
   (14411109515028983*Pi^2)/166938588813662355690 + 
   Sqrt[3]*((115920351610*Pi^3)/5559060566555523 + 
     (52992160736*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/68630377364883) + 
   (3312010046*Pi*Log[3]^2)/(68630377364883*Sqrt[3]) - 
   ((-7125435272*Log[3])/22876792454961 + (1781358818*Log[531441])/
      68630377364883)*Log[x]^2 - 
   Log[x]*(-338523722094130970549/748192649439892624007040 - 
     (52992160736*Pi^2)/617673396283947 + (28501741088*Log[3])/
      22876792454961 - (7125435272*Log[531441])/68630377364883 + 
     (26496080368*PolyGamma[1, 1/3])/205891132094649) - 
   (14411109515028983*PolyGamma[1, 1/3])/111292392542441570460) + 
 x^36*(-2828448964503169446770045289607/10519173703481510929089708095616000 + 
   (926371630928894473*Pi^2)/12770802044245170210285 + 
   Sqrt[3]*((1744007825245*Pi^3)/100063090197999414 + 
     (398630360056*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      617673396283947) + (49828795007*Pi*Log[3]^2)/
    (1235346792567894*Sqrt[3]) - ((-52992160736*Log[3])/205891132094649 + 
     (13248040184*Log[531441])/617673396283947)*Log[x]^2 - 
   Log[x]*(-21645457865633815632907/57236737682151785736538560 - 
     (398630360056*Pi^2)/5559060566555523 + (211968642944*Log[3])/
      205891132094649 - (52992160736*Log[531441])/617673396283947 + 
     (199315180028*PolyGamma[1, 1/3])/1853020188851841) - 
   (926371630928894473*PolyGamma[1, 1/3])/8513868029496780140190) + 
 x^38*(-23120951014840156482348387046955143/
    102530386087834287025837384807969152000 + (21218233215515993557*Pi^2)/
    344811655194619595677695 + 
   Sqrt[3]*((39758163725455*Pi^3)/2701703435345984178 + 
     (9087580280104*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      16677181699666569) + (1135947535013*Pi*Log[3]^2)/
    (33354363399333138*Sqrt[3]) - ((-398630360056*Log[3])/1853020188851841 + 
     (99657590014*Log[531441])/5559060566555523)*Log[x]^2 - 
   Log[x]*(-9375582643761824549548327/29362446430943866082844281280 - 
     (9087580280104*Pi^2)/150094635296999121 + (1594521440224*Log[3])/
      1853020188851841 - (398630360056*Log[531441])/5559060566555523 + 
     (4543790140052*PolyGamma[1, 1/3])/50031545098999707) - 
   (21218233215515993557*PolyGamma[1, 1/3])/229874436796413063785130) + 
 x^40*(-3348139193372496863609659925692822843/
    17532696021019663081418192802162724992000 + (3104357052010564868467*Pi^2)/
    58962793038279950860885845 + 
   Sqrt[3]*((304866906176245*Pi^3)/24315330918113857602 + 
     (69683864268856*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      150094635296999121) + (8710483033607*Pi*Log[3]^2)/
    (300189270593998242*Sqrt[3]) - 
   ((-9087580280104*Log[3])/50031545098999707 + (2271895070026*Log[531441])/
      150094635296999121)*Log[x]^2 - 
   Log[x]*(-1365953241323709207209253751/5020978339691401100166372098880 - 
     (69683864268856*Pi^2)/1350851717672992089 + (36350321120416*Log[3])/
      50031545098999707 - (9087580280104*Log[531441])/150094635296999121 + 
     (34841932134428*PolyGamma[1, 1/3])/450283905890997363) - 
   (3104357052010564868467*PolyGamma[1, 1/3])/39308528692186633907257230) + 
 x^42*(-1608805970766819554214687902831288629/
    9862141511823560483297733451216532808000 + (24089172929283001576774*Pi^2)/
    530665137344519557747972605 + 
   Sqrt[3]*((1178400096156710*Pi^3)/109418989131512359209 + 
     (538697186814496*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      1350851717672992089) + (33668574175906*Pi*Log[3]^2)/
    (1350851717672992089*Sqrt[3]) - 
   ((-69683864268856*Log[3])/450283905890997363 + 
     (17420966067214*Log[531441])/1350851717672992089)*Log[x]^2 - 
   Log[x]*(-13199525746416113600645545439/56486006321528262376871686112400 - 
     (538697186814496*Pi^2)/12157665459056928801 + (278735457075424*Log[3])/
      450283905890997363 - (69683864268856*Log[531441])/1350851717672992089 + 
     (269348593407248*PolyGamma[1, 1/3])/4052555153018976267) - 
   (12044586464641500788387*PolyGamma[1, 1/3])/176888379114839852582657535) + 
 x^44*(-126638260918631582915574022362553703/
    901681509652439815615792772682654428160 + (20914978486910711456441*Pi^2)/
    530665137344519557747972605 + 
   Sqrt[3]*((2039296111417495*Pi^3)/218837978263024718418 + 
     (466124825466856*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      1350851717672992089) + (58265603183357*Pi*Log[3]^2)/
    (2701703435345984178*Sqrt[3]) - 
   ((-538697186814496*Log[3])/4052555153018976267 + 
     (134674296703624*Log[531441])/12157665459056928801)*Log[x]^2 - 
   Log[x]*(-45685233080024837684888884817/225944025286113049507486744449600 - 
     (466124825466856*Pi^2)/12157665459056928801 + (2154788747257984*Log[3])/
      4052555153018976267 - (538697186814496*Log[531441])/
      12157665459056928801 + (233062412733428*PolyGamma[1, 1/3])/
      4052555153018976267) - (20914978486910711456441*PolyGamma[1, 1/3])/
    353776758229679705165315070) + 
 x^46*(-18297461766176905220834647664531225508527/
    150251698360934308675137628675974120636441600 + 
   (164471932797348558108061*Pi^2)/4775986236100676019731753445 + 
   Sqrt[3]*((5329087347711715*Pi^3)/656513934789074155254 + 
     (1218077108048392*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      4052555153018976267) + (152259638506049*Pi*Log[3]^2)/
    (8105110306037952534*Sqrt[3]) - 
   ((-466124825466856*Log[3])/4052555153018976267 + 
     (116531206366714*Log[531441])/12157665459056928801)*Log[x]^2 - 
   Log[x]*(-2745846330546014275252109052067/
      15590137744741800416016585367022400 - (1218077108048392*Pi^2)/
      36472996377170786403 + (1864499301867424*Log[3])/4052555153018976267 - 
     (466124825466856*Log[531441])/12157665459056928801 + 
     (609038554024196*PolyGamma[1, 1/3])/12157665459056928801) - 
   (164471932797348558108061*PolyGamma[1, 1/3])/
    3183990824067117346487835630) + 
 x^48*(-3305394291825160417738333458941716023961633/
    31102101560713401895753489135926642971743411200 + 
   (29920836527972761629963059*Pi^2)/988629150872839936084472963115 + 
   Sqrt[3]*((42032524118021395*Pi^3)/5908625413101667397286 + 
     (9607434084119176*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      36472996377170786403) + (1200929260514897*Pi*Log[3]^2)/
    (72945992754341572806*Sqrt[3]) - 
   ((-1218077108048392*Log[3])/12157665459056928801 + 
     (304519277012098*Log[531441])/36472996377170786403)*Log[x]^2 - 
   Log[x]*(-498123116660891884958796645574973/
      3227158513161552686115433170973636800 - (9607434084119176*Pi^2)/
      328256967394537077627 + (4872308432193568*Log[3])/
      12157665459056928801 - (1218077108048392*Log[531441])/
      36472996377170786403 + (4803717042059588*PolyGamma[1, 1/3])/
      109418989131512359209) - (29920836527972761629963059*PolyGamma[1, 1/3])/
    659086100581893290722981975410) + 
 x^50*(-34361699439534847266924826646512058308834583/
    368314360587395548765501845030710245718014080000 + 
   (12522369435184541331157384*Pi^2)/468298018834503127618960877265 + 
   Sqrt[3]*((333375962160126305*Pi^3)/53177628717915006575574 + 
     (76200219922314584*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
      328256967394537077627) + (9525027490289323*Pi*Log[3]^2)/
    (656513934789074155254*Sqrt[3]) - 
   ((-9607434084119176*Log[3])/109418989131512359209 + 
     (2401858521029794*Log[531441])/328256967394537077627)*Log[x]^2 - 
   Log[x]*(-207937063745090962692345515037187/
      1528654032550209167107310449408564800 - (76200219922314584*Pi^2)/
      2954312706550833698643 + (38429736336476704*Log[3])/
      109418989131512359209 - (9607434084119176*Log[531441])/
      328256967394537077627 + (38100109961157292*PolyGamma[1, 1/3])/
      984770902183611232881) - (6261184717592270665578692*PolyGamma[1, 1/3])/
    156099339611501042539653625755) + (3*PolyGamma[1, 1/3])/2 + 
 x^4*(-43/48 - Pi^2/9 + 
   (35*Pi^3 + 1296*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/(162*Sqrt[3]) + 
   (Pi*Log[3]^2)/(6*Sqrt[3]) - ((3 + 24*Log[3] - 2*Log[531441])*Log[x]^2)/6 + 
   PolyGamma[1, 1/3]/6 - (Log[x]*(-135 - 32*Pi^2 - 1728*Log[3] + 
      144*Log[531441] + 48*PolyGamma[1, 1/3]))/108);

F8a1 = 
 275/12 + (10*y)/3 - 25*y^2 + (4*y^3)/3 + (11*y^4)/12 + y^5 + (47*y^6)/96 + 
 (307*y^7)/960 + (19541*y^8)/80640 + (22133*y^9)/120960 + 
 (1107443*y^10)/7741440 + (96653063*y^11)/851558400 + 
 (3127748803*y^12)/34062336000 + (16682697649*y^13)/221405184000 + 
 (97151333821*y^14)/1549836288000 + (654072223369*y^15)/12398690304000 + 
 (62298291617131*y^16)/1388653314048000 + (908967996257201*y^17)/
  23607106338816000 + (10068811456729589*y^18)/302170961136844800 + 
 (238272914061161563*y^19)/8201783230857216000 + 
 (105405210323648426773*y^20)/4133698748352036864000 + 
 (23270322391699196419*y^21)/1033424687088009216000 + 
 (1039100695777986230387*y^22)/51966498550711320576000 + 
 (99542217695617530170833*y^23)/5577737511109681741824000 + 
 (368188925181761218493149*y^24)/23008167233327437185024000 + 
 (124826307669930809658631*y^25)/8661898252546799881420800 + 
 (66511240639297075972876417*y^26)/5104745370167580730117324800 + 
 (493821848045700961168809353*y^27)/41766098483189296882778112000 + 
 (514406575736634704509881771203*y^28)/47780416664768555633898160128000 + 
 (400792179753205784542754348783*y^29)/40753884802302591570089607168000 + 
 (49939472479416895368551778530407*y^30)/5542528333113152453532186574848000 + 
 (218820325722778032685601173977631*y^31)/
  26433596665616573239922735972352000 + 
 (46584184358466688862736594504776291*y^32)/
  6109097896053608037671032313610240000 + 
 (387148392405070729810569436251055973*y^33)/
  54981881064482472339039290822492160000 + 
 (779717026751208721588070098181473413721*y^34)/
  119640573196313859809749496829742940160000 + 
 (482162789980847914085281389842241746909*y^35)/
  79760382130875906539832997886495293440000 + 
 (18997483474391556841750220090984322559*y^36)/
  3381011523054272194104089676643125166080 + 
 (112512418620466742668676153963161409445043*y^37)/
  21501120154423262234380695287402374103040000 + 
 (893562112841761189290909167980582459152312781*y^38)/
  183017534754450808139048478286369008365076480000 + 
 (3639121543899459965560748855490954155434087*y^39)/
  797462025073859730453370275757599164989440000 + 
 (255592663763485656684081598346374675103306687*y^40)/
  59825086629411877069108319783931374777401344000 + 
 (2350478797631804539377649971870721925535184063*y^41)/
  586710533225173578355221253436549207886397440000 + 
 (4161140244033859532718950736189227661517133593367*y^42)/
  1106002692450654483706715264660025852248394301440000 + 
 (194849628826279315262227490873015362789543186708967*y^43)/
  55067291950437849557186981072020234538262158376960000 + 
 (27892700740905826890867653245057864321496213978896517*y^44)/
  8370228376466553132692421122947075649815848073297920000 + 
 (7890972339139787716389501283947507878458332664580329*y^45)/
  2511068512939965939807726336884122694944754421989376000 + 
 (19584641176816505900882767646705470231572702849703927*y^46)/
  6600522948299339041780309228381122512426211623514931200 + 
 (152279113033267788816216092222955516193479888478391941793*y^47)/
  54289301249762063618643043403434732664705590603410309120000 + 
 (4419748352604878384079760072712654282336421862163552839213*y^48)/
  1664871904992703284305053331038665135050971445171249479680000 + 
 (1196469384047884298769326024588454179923725942598721908483*y^49)/
  475677687140772366944300951725332895728848984334642708480000 + 
 (508409918572419809670433239785768686851614894726730761672681*y^50)/
  213103603839066020391046826372949137286524344981919933399040000 + 
 (14*y^2 - 7*y^3 - (7*y^4)/8 - (7*y^6)/64 - (7*y^7)/128 - (21*y^8)/512 - 
   (7*y^9)/256 - (329*y^10)/16384 - (483*y^11)/32768 - (2947*y^12)/262144 - 
   (1141*y^13)/131072 - (903*y^14)/131072 - (5803*y^15)/1048576 - 
   (75719*y^16)/16777216 - (62517*y^17)/16777216 - 
   (3341485*y^18)/1073741824 - (5637163*y^19)/2147483648 - 
   (38386299*y^20)/17179869184 - (8234989*y^21)/4294967296 - 
   (227803681*y^22)/137438953472 - (396500097*y^23)/274877906944 - 
   (43397165*y^24)/34359738368 - (1222789379*y^25)/1099511627776 - 
   (8658042939*y^26)/8796093022208 - (15398990005*y^27)/17592186044416 - 
   (110036182249*y^28)/140737488355328 - (49343744289*y^29)/70368744177664 - 
   (355384781465*y^30)/562949953421312 - (642162337523*y^31)/
    1125899906842624 - (18627303580767*y^32)/36028797018963968 - 
   (16937669279489*y^33)/36028797018963968 - (1977121371016085*y^34)/
    4611686018427387904 - (3615962995459227*y^35)/9223372036854775808 - 
   (26521428356998267*y^36)/73786976294838206464 - 
   (3046837330677133*y^37)/9223372036854775808 - (179627663249784855*y^38)/
    590295810358705651712 - (331661948908007095*y^39)/
    1180591620717411303424 - (1227290756806619855*y^40)/
    4722366482869645213696 - (142201222822373925*y^41)/
    590295810358705651712 - (33806574081058348031*y^42)/
    151115727451828646838272 - (62901649738077803429*y^43)/
    302231454903657293676544 - (468942564012951384069*y^44)/
    2417851639229258349412352 - (218856913526050921135*y^45)/
    1208925819614629174706176 - (818393837810223945221*y^46)/
    4835703278458516698824704 - (766207644519548994147*y^47)/
    4835703278458516698824704 - (2873459620028084441011*y^48)/
    19342813113834066795298816 - (5395384573667233655755*y^49)/
    38685626227668133590597632 - (324604216255454296268919*y^50)/
    2475880078570760549798248448)*Zeta[3];

F8b0 =
 -(145/48 + Pi^2/12 - 19*x^2 - (261*x^4)/16 + (3*Pi^2*x^4)/4 + (19*x^6)/12 - 
 Pi^2*x^6 + (4157*x^8)/288 - (23*Pi^2*x^8)/6 + (510593*x^10)/7200 - 
 (107*Pi^2*x^10)/6 + (13208647*x^12)/36000 - (2773*Pi^2*x^12)/30 + 
 (1789925017*x^14)/882000 - (7792*Pi^2*x^14)/15 + 
 (587799137747*x^16)/49392000 - (326044*Pi^2*x^16)/105 + 
 (21704098476521*x^18)/296352000 - (8179453*Pi^2*x^18)/420 + 
 (78162342759941*x^20)/166698000 - (79946653*Pi^2*x^20)/630 + 
 (100094456416309127*x^22)/32272732800 - (537359041*Pi^2*x^22)/630 + 
 (37420548129693625913*x^24)/1775000304000 - (20381619673*Pi^2*x^24)/3465 + 
 (7331169339282300095977*x^26)/49995841896000 - 
 (95746326757*Pi^2*x^26)/2310 + (1352086880965649104123781*x^28)/
  1299891889296000 - (4466644791899*Pi^2*x^28)/15015 + 
 (9754853542804710815193749*x^30)/1299891889296000 - 
 (9305183813491*Pi^2*x^30)/4290 + (285694888161351679870613497*x^32)/
  5199567557184000 - (48151323490427*Pi^2*x^32)/3003 + 
 (2449653103340937452697520326757*x^34)/6010700096104704000 - 
 (14411109515028983*Pi^2*x^34)/120120 + 
 (52073721202169041420039533916639*x^36)/17030316938963328000 - 
 (926371630928894473*Pi^2*x^36)/1021020 + 
 (1282363236609341154656639777433229033*x^38)/55331499734691852672000 - 
 (21218233215515993557*Pi^2*x^38)/3063060 + 
 (186368234537462060268202882880942336653*x^40)/1051298494959145200768000 - 
 (3104357052010564868467*Pi^2*x^40)/58198140 + 
 (179663345038004708836854206784056924507*x^42)/131412311869893150096000 - 
 (12044586464641500788387*Pi^2*x^42)/29099070 + 
 (3722521885977393120183891787614700478317*x^44)/350432831653048400256000 - 
 (20914978486910711456441*Pi^2*x^44)/6466460 + 
 (15404233377400087797419522694204309966227263*x^46)/
  185378967944462603735424000 - (164471932797348558108061*Pi^2*x^46)/
  6466460 + (2788673295798765120808531021498036460006311697*x^48)/
  4263716262722639885914752000 - (29920836527972761629963059*Pi^2*x^48)/
  148728580 + (5809013497697504332348038526751394569100121439*x^50)/
  1122030595453326285767040000 - (3130592358796135332789346*Pi^2*x^50)/
  1956955 + (33*x^2 + Pi^2*x^2 + (201*x^4)/4 - 2*Pi^2*x^4 + (29*x^6)/2 - 
   2*Pi^2*x^6 + (307*x^8)/12 - 6*Pi^2*x^8 + (7927*x^10)/120 - 24*Pi^2*x^10 + 
   (14107*x^12)/75 - 114*Pi^2*x^12 + (1041373*x^14)/2100 - 606*Pi^2*x^14 + 
   (17922707*x^16)/29400 - 3486*Pi^2*x^16 - (838236341*x^18)/117600 - 
   21258*Pi^2*x^18 - (53722822613*x^20)/529200 - 135582*Pi^2*x^20 - 
   (5686300973581*x^22)/5821200 - 896046*Pi^2*x^22 - 
   (537310322458421*x^24)/64033200 - 6095490*Pi^2*x^24 - 
   (9547166738499463*x^26)/138738600 - 42470280*Pi^2*x^26 - 
   (1993186460288040089*x^28)/3607203600 - 301938390*Pi^2*x^28 - 
   (15853308727933948751*x^30)/3607203600 - 2183873490*Pi^2*x^30 - 
   (1570478295333325787*x^32)/45090045 - 16032229362*Pi^2*x^32 - 
   (135355504319065467983671*x^34)/490579689600 - 119232361656*Pi^2*x^34 - 
   (3042100540242652994567947*x^36)/1389975787200 - 896918310126*Pi^2*x^36 - 
   (4136071041215086644816368261*x^38)/237685859611200 - 
   6815685210078*Pi^2*x^38 - (626636998963581538908534100181*x^40)/
    4516031332612800 - 52262898201642*Pi^2*x^40 - 
   (1253163436331144354942886033113*x^42)/1129007833153200 - 
   404022890110872*Pi^2*x^42 - (1915699837958802188969219457827*x^44)/
    215049111076800 - 3146342571901278*Pi^2*x^44 - 
   (2483512541184420765934395516686797*x^46)/34622906883364800 - 
   24666061437979938*Pi^2*x^46 - (461446194025591007129266018110316643*x^48)/
    796326858317390400 - 194550540203413314*Pi^2*x^48 - 
   (196821244477772375130010119601363201*x^50)/41911939911441600 - 
   1543054453426870326*Pi^2*x^50)*Log[x] + 
 (-12*x^2 - (117*x^4)/2 - 12*x^6 - 46*x^8 - 214*x^10 - (5546*x^12)/5 - 
   (31168*x^14)/5 - (1304176*x^16)/35 - (8179453*x^18)/35 - 
   (159893306*x^20)/105 - (1074718082*x^22)/105 - (81526478692*x^24)/1155 - 
   (191492653514*x^26)/385 - (17866579167596*x^28)/5005 - 
   (18610367626982*x^30)/715 - (192605293961708*x^32)/1001 - 
   (14411109515028983*x^34)/10010 - (926371630928894473*x^36)/85085 - 
   (21218233215515993557*x^38)/255255 - (3104357052010564868467*x^40)/
    4849845 - (24089172929283001576774*x^42)/4849845 - 
   (62744935460732134369323*x^44)/1616615 - (493415798392045674324183*x^46)/
    1616615 - (89762509583918284889889177*x^48)/37182145 - 
   (37567108305553623993472152*x^50)/1956955)*Log[x]^2 + 
 (2*x^2 + 28*x^4 - 8*x^6 - 24*x^8 - 96*x^10 - 456*x^12 - 2424*x^14 - 
   13944*x^16 - 85032*x^18 - 542328*x^20 - 3584184*x^22 - 24381960*x^24 - 
   169881120*x^26 - 1207753560*x^28 - 8735493960*x^30 - 64128917448*x^32 - 
   476929446624*x^34 - 3587673240504*x^36 - 27262740840312*x^38 - 
   209051592806568*x^40 - 1616091560443488*x^42 - 12585370287605112*x^44 - 
   98664245751919752*x^46 - 778202160813653256*x^48 - 
   6172217813707481304*x^50)*Log[x]^3 + 
 (-2*x^2 + 4*x^4 + 4*x^6 + 12*x^8 + 48*x^10 + 228*x^12 + 1212*x^14 + 
   6972*x^16 + 42516*x^18 + 271164*x^20 + 1792092*x^22 + 12190980*x^24 + 
   84940560*x^26 + 603876780*x^28 + 4367746980*x^30 + 32064458724*x^32 + 
   238464723312*x^34 + 1793836620252*x^36 + 13631370420156*x^38 + 
   104525796403284*x^40 + 808045780221744*x^42 + 6292685143802556*x^44 + 
   49332122875959876*x^46 + 389101080406826628*x^48 + 
   3086108906853740652*x^50)*Zeta[3]);

F8b1 = 
 275/12 + 10*y + 18*y^5 + 
 y^50*(989737081194476317269927548178301670938632687960885043227614224289/
    23678178204340668932338536263661015254058260553546659266560000 - 
   (86094638907265720618494353892279*Zeta[3])/2475880078570760549798248448) + 
 y^49*(295671912057341035778150416438683831266009100990924756544020200953/
    9989231429956219705830319986231990810305828671027496878080000 - 
   (952582414431739684753708014285*Zeta[3])/38685626227668133590597632) + 
 y^48*(107501908341300876483514369199587329741808121351284225667951681/
    5122682784592933182477087172426661954002989062065383014400 - 
   (337686158797319932102074908763*Zeta[3])/19342813113834066795298816) + 
 y^47*(808779283879846747836052860499747036745304169416621536706355409/
    54289301249762063618643043403434732664705590603410309120000 - 
   (59930830525745949522361593075*Zeta[3])/4835703278458516698824704) + 
 y^46*(188189611696784453090482563947732309031989806287896789581621/
    17770638706959758958639294076410714456532108217155584000 - 
   (42601716220823069680047280113*Zeta[3])/4835703278458516698824704) + 
 y^45*(94646104537945448828077184343325856102523512203344450241423/
    12555342564699829699038631684420613474723772109946880000 - 
   (7581385982976366311049031173*Zeta[3])/1208925819614629174706176) + 
 y^44*(44980506931950059965029697662261973232405020418656129066781/
    8370228376466553132692421122947075649815848073297920000 - 
   (10809145647178775401194775197*Zeta[3])/2417851639229258349412352) + 
 y^43*(211277497584582989800755463694736679400869913754663345173/
    55067291950437849557186981072020234538262158376960000 - 
   (964658790043852363020033039*Zeta[3])/302231454903657293676544) + 
 y^42*(20027282151764242564575566783612117917200244714885016971/
    7299617770174319592464320746756170624839402389504000 - 
   (344910082709247330927469503*Zeta[3])/151115727451828646838272) + 
 y^41*(186786470326931728319649225167518692935916622833823057/
    95047106382478119693545843056720971677596385280000 - 
   (1930101837248577440740635*Zeta[3])/1180591620717411303424) + 
 y^40*(3566084645951740524233225741512171094884058619853801/
    2528969571152411167012306245411644479226511360000 - 
   (5539636575300766423137891*Zeta[3])/4722366482869645213696) + 
 y^39*(7275053384223216651958037190807661790144839217053/
    7177158225664737574080332481818392484904960000 - 
   (995534246938410918141669*Zeta[3])/1180591620717411303424) + 
 y^38*(4607316359715948704827803387788753870659035086129/
    6310949474291407177208568216771345116037120000 - 
   (358504686506907128357463*Zeta[3])/590295810358705651712) + 
 y^37*(303821617602408356256391493195267023877124587/
    576658394946217761075344318052937236480000 - 
   (4042593200657538010575*Zeta[3])/9223372036854775808) + 
 y^36*(4133294489545908943803600268849117495640149093/
    10847411969799123289417287712563359907840000 - 
   (23389336091795019794595*Zeta[3])/73786976294838206464) + 
 y^35*(759631865115649729361906026049970553157827/
    2750358004512962294476999927120527360000 - 
   (2119181858111358616401*Zeta[3])/9223372036854775808) + 
 y^34*(24776517155066444692984445808937812536977/
    123468083793925551919246126759280640000 - (769847610378028503573*Zeta[3])/
    4611686018427387904) + 
 y^33*(8036437852237678252663461189862979996239/
    54981881064482472339039290822492160000 - (4380722209006562979*Zeta[3])/
    36028797018963968) + y^32*(652124628004968264151324012464585340291/
    6109097896053608037671032313610240000 - (3199219628428006911*Zeta[3])/
    36028797018963968) + 
 y^31*(121560265160258995232047944498597029/155491745091862195528957270425600\
0 - (73216382331233169*Zeta[3])/1125899906842624) + 
 y^30*(106096244866235792671956167865603413/
    1847509444371050817844062191616000 - (26889497860454145*Zeta[3])/
    562949953421312) + y^29*(29318614275893558061334201651538309/
    692816041639144056691523321856000 - (2476671145575291*Zeta[3])/
    70368744177664) + y^28*(1495081019398696530617052243648139/
    47780416664768555633898160128000 - (3662127766733121*Zeta[3])/
    140737488355328) + y^3*(12 - 21*Zeta[3]) + 
 y^27*(57050709194634696880315813163/2456829322540546875457536000 - 
   (339652299956319*Zeta[3])/17592186044416) + 
 y^26*(441571678014862308018737842813/25523726850837903650586624000 - 
   (126490196189763*Zeta[3])/8796093022208) + 
 y^25*(138116165490013007207879377/10670454369079391158272000 - 
   (11824850703141*Zeta[3])/1099511627776) + 
 y^24*(358141514476630612229567551/36813067573323899496038400 - 
   (2220583376235*Zeta[3])/274877906944) + 
 y^23*(3152991075736066613259103/429056731623821672448000 - 
   (1675865727459*Zeta[3])/274877906944) + 
 y^22*(2030290589608879966206661/363765489854979244032000 - 
   (635584435521*Zeta[3])/137438953472) + 
 y^21*(1469080429457175339851/344474895696003072000 - 
   (15147624303*Zeta[3])/4294967296) + 
 y^20*(13561321028325655714669/4133698748352036864000 - 
   (46479717795*Zeta[3])/17179869184) + 
 y^19*(20856356556384801233/8201783230857216000 - 
   (4485043521*Zeta[3])/2147483648) + 
 y^18*(25241531131185791/12696258871296000 - (1742917869*Zeta[3])/
    1073741824) + y^17*(37058078783252531/23607106338816000 - 
   (21321279*Zeta[3])/16777216) + y^16*(1740869278184347/1388653314048000 - 
   (16824759*Zeta[3])/16777216) + 
 y^15*(12574552493263/12398690304000 - (836829*Zeta[3])/1048576) + 
 y^14*(3663841729/4402944000 - (2625*Zeta[3])/4096) + 
 y^13*(153239797147/221405184000 - (68103*Zeta[3])/131072) + 
 y^12*(6586514681/11354112000 - (111531*Zeta[3])/262144) + 
 y^11*(81562673/170311680 - (11529*Zeta[3])/32768) + 
 y^10*(13850687/38707200 - (4809*Zeta[3])/16384) + 
 y^9*(3449/24192 - (63*Zeta[3])/256) + 
 y^8*(-30967/80640 - (105*Zeta[3])/512) + y^7*(-621/320 - (21*Zeta[3])/128) + 
 y^6*(-1079/160 - (7*Zeta[3])/64) + y^4*(57/4 + (49*Zeta[3])/8) + 
 y^2*(-71 + 14*Zeta[3]);

F9a0 =
  x^6*((-13/9 + (32*Pi^2)/243 + Sqrt[3]*((35*Pi^3)/729 + 
       (16*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/9) - (32*Log[3])/9 + 
     (Pi*Log[3]^2)/(9*Sqrt[3]) + (8*Log[531441])/27 - 
     2*((-8*Log[3])/9 + (2*Log[531441])/27)*Log[x] - 
     ((-16*Log[3])/3 + (4*Log[531441])/9)*Log[x]^2 - 
     Log[x]*(-11/9 - (16*Pi^2)/81 + (64*Log[3])/3 - (16*Log[531441])/9 + 
       (8*PolyGamma[1, 1/3])/27) - (16*PolyGamma[1, 1/3])/81)/6 - 
   (2*(-89/324 + (4*Pi^2)/243 + Sqrt[3]*((35*Pi^3)/4374 + 
        (8*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/27) + 
      (Pi*Log[3]^2)/(54*Sqrt[3]) - ((-8*Log[3])/9 + (2*Log[531441])/27)*
       Log[x]^2 - Log[x]*(-11/54 - (8*Pi^2)/243 + (32*Log[3])/9 - 
        (8*Log[531441])/27 + (4*PolyGamma[1, 1/3])/81) - 
      (2*PolyGamma[1, 1/3])/81))/3) + 
  x^8*((-661/1458 + (440*Pi^2)/6561 + Sqrt[3]*((140*Pi^3)/6561 + 
       (64*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/81) - (32*Log[3])/81 + 
     (4*Pi*Log[3]^2)/(81*Sqrt[3]) + (8*Log[531441])/243 - 
     2*((-8*Log[3])/81 + (2*Log[531441])/243)*Log[x] - 
     ((-64*Log[3])/81 + (16*Log[531441])/243)*Log[x]^2 - 
     Log[x]*(-38/81 - (64*Pi^2)/729 + (256*Log[3])/81 - 
       (64*Log[531441])/243 + (32*PolyGamma[1, 1/3])/243) - 
     (220*PolyGamma[1, 1/3])/2187)/6 - 
   (2*(-1493/23328 + (46*Pi^2)/6561 + Sqrt[3]*((35*Pi^3)/13122 + 
        (8*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/81) + 
      (Pi*Log[3]^2)/(162*Sqrt[3]) - ((-8*Log[3])/81 + (2*Log[531441])/243)*
       Log[x]^2 - Log[x]*(-19/324 - (8*Pi^2)/729 + (32*Log[3])/81 - 
        (8*Log[531441])/243 + (4*PolyGamma[1, 1/3])/243) - 
      (23*PolyGamma[1, 1/3])/2187))/3) + 
 x^10*((-23797/104976 + (2428*Pi^2)/59049 + 
     Sqrt[3]*((700*Pi^3)/59049 + 
       (320*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/729) - 
     (32*Log[3])/243 + (20*Pi*Log[3]^2)/(729*Sqrt[3]) + (8*Log[531441])/729 - 
     2*((-8*Log[3])/243 + (2*Log[531441])/729)*Log[x] - 
     ((-80*Log[3])/243 + (20*Log[531441])/729)*Log[x]^2 - 
     Log[x]*(-751/2916 - (320*Pi^2)/6561 + (320*Log[3])/243 - 
       (80*Log[531441])/729 + (160*PolyGamma[1, 1/3])/2187) - 
     (1214*PolyGamma[1, 1/3])/19683)/6 - 
   (2*(-132503/5248800 + (214*Pi^2)/59049 + 
      Sqrt[3]*((70*Pi^3)/59049 + 
        (32*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/729) + 
      (2*Pi*Log[3]^2)/(729*Sqrt[3]) - ((-8*Log[3])/243 + (2*Log[531441])/729)*
       Log[x]^2 - Log[x]*(-751/29160 - (32*Pi^2)/6561 + (32*Log[3])/243 - 
        (8*Log[531441])/729 + (16*PolyGamma[1, 1/3])/2187) - 
      (107*PolyGamma[1, 1/3])/19683))/3) + 
 x^12*((-2656891/19683000 + (24464*Pi^2)/885735 + 
     Sqrt[3]*((1330*Pi^3)/177147 + 
       (608*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/2187) - 
     (128*Log[3])/2187 + (38*Pi*Log[3]^2)/(2187*Sqrt[3]) + 
     (32*Log[531441])/6561 - 2*((-32*Log[3])/2187 + (8*Log[531441])/6561)*
      Log[x] - ((-128*Log[3])/729 + (32*Log[531441])/2187)*Log[x]^2 - 
     Log[x]*(-8908/54675 - (608*Pi^2)/19683 + (512*Log[3])/729 - 
       (128*Log[531441])/2187 + (304*PolyGamma[1, 1/3])/6561) - 
     (12232*PolyGamma[1, 1/3])/295245)/6 - 
   (2*(-2924131/236196000 + (5546*Pi^2)/2657205 + 
      Sqrt[3]*((665*Pi^3)/1062882 + 
        (152*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/6561) + 
      (19*Pi*Log[3]^2)/(13122*Sqrt[3]) - 
      ((-32*Log[3])/2187 + (8*Log[531441])/6561)*Log[x]^2 - 
      Log[x]*(-2227/164025 - (152*Pi^2)/59049 + (128*Log[3])/2187 - 
        (32*Log[531441])/6561 + (76*PolyGamma[1, 1/3])/19683) - 
      (2773*PolyGamma[1, 1/3])/885735))/3) + 
 x^14*((-47365783/531441000 + (472712*Pi^2)/23914845 + 
     Sqrt[3]*((24745*Pi^3)/4782969 + 
       (11312*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/59049) - 
     (608*Log[3])/19683 + (707*Pi*Log[3]^2)/(59049*Sqrt[3]) + 
     (152*Log[531441])/59049 - 2*((-152*Log[3])/19683 + 
       (38*Log[531441])/59049)*Log[x] - 
     ((-2128*Log[3])/19683 + (532*Log[531441])/59049)*Log[x]^2 - 
     Log[x]*(-331433/2952450 - (11312*Pi^2)/531441 + (8512*Log[3])/19683 - 
       (2128*Log[531441])/59049 + (5656*PolyGamma[1, 1/3])/177147) - 
     (236356*PolyGamma[1, 1/3])/7971615)/6 - 
   (2*(-361389451/52081218000 + (31168*Pi^2)/23914845 + 
      Sqrt[3]*((3535*Pi^3)/9565938 + 
        (808*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/59049) + 
      (101*Pi*Log[3]^2)/(118098*Sqrt[3]) - 
      ((-152*Log[3])/19683 + (38*Log[531441])/59049)*Log[x]^2 - 
      Log[x]*(-331433/41334300 - (808*Pi^2)/531441 + (608*Log[3])/19683 - 
        (152*Log[531441])/59049 + (404*PolyGamma[1, 1/3])/177147) - 
      (15584*PolyGamma[1, 1/3])/7971615))/3) + 
 x^16*((-51746932423/820279183500 + (22330936*Pi^2)/1506635235 + 
     Sqrt[3]*((162680*Pi^3)/43046721 + 
       (74368*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/531441) - 
     (3232*Log[3])/177147 + (4648*Pi*Log[3]^2)/(531441*Sqrt[3]) + 
     (808*Log[531441])/531441 - 2*((-808*Log[3])/177147 + 
       (202*Log[531441])/531441)*Log[x] - 
     ((-12928*Log[3])/177147 + (3232*Log[531441])/531441)*Log[x]^2 - 
     Log[x]*(-53383034/651015225 - (74368*Pi^2)/4782969 + 
       (51712*Log[3])/177147 - (12928*Log[531441])/531441 + 
       (37184*PolyGamma[1, 1/3])/1594323) - (11165468*PolyGamma[1, 1/3])/
      502211745)/6 - (2*(-111901692701/26248933872000 + 
      (1304176*Pi^2)/1506635235 + Sqrt[3]*((20335*Pi^3)/86093442 + 
        (4648*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/531441) + 
      (581*Pi*Log[3]^2)/(1062882*Sqrt[3]) - 
      ((-808*Log[3])/177147 + (202*Log[531441])/531441)*Log[x]^2 - 
      Log[x]*(-26691517/5208121800 - (4648*Pi^2)/4782969 + 
        (3232*Log[3])/177147 - (808*Log[531441])/531441 + 
        (2324*PolyGamma[1, 1/3])/1594323) - (652088*PolyGamma[1, 1/3])/
       502211745))/3) + 
 x^18*((-1232011574671/26248933872000 + (17350946*Pi^2)/1506635235 + 
     Sqrt[3]*((41335*Pi^3)/14348907 + 
       (18896*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/177147) - 
     (18592*Log[3])/1594323 + (1181*Pi*Log[3]^2)/(177147*Sqrt[3]) + 
     (4648*Log[531441])/4782969 - 2*((-4648*Log[3])/1594323 + 
       (1162*Log[531441])/4782969)*Log[x] - 
     ((-9296*Log[3])/177147 + (2324*Log[531441])/531441)*Log[x]^2 - 
     Log[x]*(-217023343/3472081200 - (18896*Pi^2)/1594323 + 
       (37184*Log[3])/177147 - (9296*Log[531441])/531441 + 
       (9448*PolyGamma[1, 1/3])/531441) - (8675473*PolyGamma[1, 1/3])/
      502211745)/6 - (2*(-1323161378731/472480809696000 + 
      (8179453*Pi^2)/13559717115 + Sqrt[3]*((41335*Pi^3)/258280326 + 
        (9448*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/1594323) + 
      (1181*Pi*Log[3]^2)/(3188646*Sqrt[3]) - 
      ((-4648*Log[3])/1594323 + (1162*Log[531441])/4782969)*Log[x]^2 - 
      Log[x]*(-217023343/62497461600 - (9448*Pi^2)/14348907 + 
        (18592*Log[3])/1594323 - (4648*Log[531441])/4782969 + 
        (4724*PolyGamma[1, 1/3])/4782969) - (8179453*PolyGamma[1, 1/3])/
       9039811410))/3) + 
 x^20*((-2890574617303/79731136636200 + (673739888*Pi^2)/73222472421 + 
     Sqrt[3]*((7908950*Pi^3)/3486784401 + 
       (3615520*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/43046721) - 
     (37792*Log[3])/4782969 + (225970*Pi*Log[3]^2)/(43046721*Sqrt[3]) + 
     (9448*Log[531441])/14348907 - 2*((-9448*Log[3])/4782969 + 
       (2362*Log[531441])/14348907)*Log[x] - 
     ((-188960*Log[3])/4782969 + (47240*Log[531441])/14348907)*Log[x]^2 - 
     Log[x]*(-2076238693/42185786580 - (3615520*Pi^2)/387420489 + 
       (755840*Log[3])/4782969 - (188960*Log[531441])/14348907 + 
       (1807760*PolyGamma[1, 1/3])/129140163) - (336869944*PolyGamma[1, 1/3])/
      24407490807)/6 - (2*(-6173558347583/3189245465448000 + 
      (159893306*Pi^2)/366112362105 + Sqrt[3]*((790895*Pi^3)/6973568802 + 
        (180776*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/43046721) + 
      (22597*Pi*Log[3]^2)/(86093442*Sqrt[3]) - 
      ((-9448*Log[3])/4782969 + (2362*Log[531441])/14348907)*Log[x]^2 - 
      Log[x]*(-2076238693/843715731600 - (180776*Pi^2)/387420489 + 
        (37792*Log[3])/4782969 - (9448*Log[531441])/14348907 + 
        (90388*PolyGamma[1, 1/3])/129140163) - (79946653*PolyGamma[1, 1/3])/
       122037454035))/3) + 
 x^22*((-827545892860181/28703209189032000 + (24772815764*Pi^2)/
      3295011258945 + Sqrt[3]*((57496285*Pi^3)/31381059609 + 
       (26284016*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/387420489) - 
     (723104*Log[3])/129140163 + (1642751*Pi*Log[3]^2)/(387420489*Sqrt[3]) + 
     (180776*Log[531441])/387420489 - 2*((-180776*Log[3])/129140163 + 
       (45194*Log[531441])/387420489)*Log[x] - 
     ((-3977072*Log[3])/129140163 + (994268*Log[531441])/387420489)*
      Log[x]^2 - Log[x]*(-6037514957/151868831688 - (26284016*Pi^2)/
        3486784401 + (15908288*Log[3])/129140163 - (3977072*Log[531441])/
        387420489 + (13142008*PolyGamma[1, 1/3])/1162261467) - 
     (12386407882*PolyGamma[1, 1/3])/1098337086315)/6 - 
   (2*(-9673549984898491/6946176623745744000 + (1074718082*Pi^2)/
       3295011258945 + Sqrt[3]*((5226935*Pi^3)/62762119218 + 
        (1194728*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/387420489) + 
      (149341*Pi*Log[3]^2)/(774840978*Sqrt[3]) - 
      ((-180776*Log[3])/129140163 + (45194*Log[531441])/387420489)*Log[x]^2 - 
      Log[x]*(-6037514957/3341114297136 - (1194728*Pi^2)/3486784401 + 
        (723104*Log[3])/129140163 - (180776*Log[531441])/387420489 + 
        (597364*PolyGamma[1, 1/3])/1162261467) - 
      (537359041*PolyGamma[1, 1/3])/1098337086315))/3) + 
 x^24*((-42026865819643949/1790811160809449625 + (680372993336*Pi^2)/
      108735371545185 + Sqrt[3]*((142228100*Pi^3)/94143178827 + 
       (65018560*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/1162261467) - 
     (4778912*Log[3])/1162261467 + (4063660*Pi*Log[3]^2)/
      (1162261467*Sqrt[3]) + (1194728*Log[531441])/3486784401 - 
     2*((-1194728*Log[3])/1162261467 + (298682*Log[531441])/3486784401)*
      Log[x] - ((-9557824*Log[3])/387420489 + (2389456*Log[531441])/
        1162261467)*Log[x]^2 - Log[x]*(-11294557752133/344552411892150 - 
       (65018560*Pi^2)/10460353203 + (38231296*Log[3])/387420489 - 
       (9557824*Log[531441])/1162261467 + (32509280*PolyGamma[1, 1/3])/
        3486784401) - (340186496668*PolyGamma[1, 1/3])/36245123848395)/6 - 
   (2*(-711565495725444029/687671485750828656000 + (81526478692*Pi^2)/
       326206114635555 + Sqrt[3]*((35557025*Pi^3)/564859072962 + 
        (8127320*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/3486784401) + 
      (1015915*Pi*Log[3]^2)/(6973568802*Sqrt[3]) - 
      ((-1194728*Log[3])/1162261467 + (298682*Log[531441])/3486784401)*
       Log[x]^2 - Log[x]*(-11294557752133/8269257885411600 - 
        (8127320*Pi^2)/31381059609 + (4778912*Log[3])/1162261467 - 
        (1194728*Log[531441])/3486784401 + (4063660*PolyGamma[1, 1/3])/
         10460353203) - (40763239346*PolyGamma[1, 1/3])/108735371545185))/
    3) + x^26*((-10041407893463346947/515753614313121492000 + 
     (5175021684964*Pi^2)/978618343906665 + 
     Sqrt[3]*((1073554300*Pi^3)/847288609443 + 
       (490767680*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/10460353203) - 
     (32509280*Log[3])/10460353203 + (30672980*Pi*Log[3]^2)/
      (10460353203*Sqrt[3]) + (8127320*Log[531441])/31381059609 - 
     2*((-8127320*Log[3])/10460353203 + (2031830*Log[531441])/31381059609)*
      Log[x] - ((-211310320*Log[3])/10460353203 + (52827580*Log[531441])/
        31381059609)*Log[x]^2 - Log[x]*(-170505280450009/6201943414058700 - 
       (490767680*Pi^2)/94143178827 + (845241280*Log[3])/10460353203 - 
       (211310320*Log[531441])/31381059609 + (245383840*PolyGamma[1, 1/3])/
        31381059609) - (2587510842482*PolyGamma[1, 1/3])/326206114635555)/6 - 
   (2*(-137627912176134884531/174324721637835064296000 + 
      (191492653514*Pi^2)/978618343906665 + 
      Sqrt[3]*((41290550*Pi^3)/847288609443 + 
        (18875680*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/10460353203) + 
      (1179730*Pi*Log[3]^2)/(10460353203*Sqrt[3]) - 
      ((-8127320*Log[3])/10460353203 + (2031830*Log[531441])/31381059609)*
       Log[x]^2 - Log[x]*(-170505280450009/161250528765526200 - 
        (18875680*Pi^2)/94143178827 + (32509280*Log[3])/10460353203 - 
        (8127320*Log[531441])/31381059609 + (9437840*PolyGamma[1, 1/3])/
         31381059609) - (95746326757*PolyGamma[1, 1/3])/326206114635555))/
    3) + x^28*((-23906498173741181051623/1456856602259050180188000 + 
     (74056948056584*Pi^2)/16356906605297115 + 
     Sqrt[3]*((8219433950*Pi^3)/7625597484987 + 
       (3757455520*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/94143178827) - 
     (75502720*Log[3])/31381059609 + (234840970*Pi*Log[3]^2)/
      (94143178827*Sqrt[3]) + (18875680*Log[531441])/94143178827 - 
     2*((-18875680*Log[3])/31381059609 + (4718920*Log[531441])/94143178827)*
      Log[x] - ((-528519040*Log[3])/31381059609 + (132129760*Log[531441])/
        94143178827)*Log[x]^2 - 
     Log[x]*(-31516965192555377/1347593704683326100 - 
       (3757455520*Pi^2)/847288609443 + (2114076160*Log[3])/31381059609 - 
       (528519040*Log[531441])/94143178827 + (1878727760*PolyGamma[1, 1/3])/
        282429536481) - (37028474028292*PolyGamma[1, 1/3])/5452302201765705)/
    6 - (2*(-25123368199825744157593/40791984863253405045264000 + 
      (17866579167596*Pi^2)/114498346237079805 + 
      Sqrt[3]*((587102425*Pi^3)/15251194969974 + 
        (134194840*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/94143178827) + 
      (16774355*Pi*Log[3]^2)/(188286357654*Sqrt[3]) - 
      ((-18875680*Log[3])/31381059609 + (4718920*Log[531441])/94143178827)*
       Log[x]^2 - Log[x]*(-31516965192555377/37732623731133130800 - 
        (134194840*Pi^2)/847288609443 + (75502720*Log[3])/31381059609 - 
        (18875680*Log[531441])/94143178827 + (67097420*PolyGamma[1, 1/3])/
         282429536481) - (8933289583798*PolyGamma[1, 1/3])/
       38166115412359935))/3) + 
 x^30*((-171532729854115084507849/12237595458976021513579200 + 
     (38469910890244*Pi^2)/9814143963178269 + 
     Sqrt[3]*((21232103375*Pi^3)/22876792454961 + 
       (9706104400*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/282429536481) - 
     (536779360*Log[3])/282429536481 + (606631525*Pi*Log[3]^2)/
      (282429536481*Sqrt[3]) + (134194840*Log[531441])/847288609443 - 
     2*((-134194840*Log[3])/282429536481 + (33548710*Log[531441])/
        847288609443)*Log[x] - ((-1341948400*Log[3])/94143178827 + 
       (335487100*Log[531441])/282429536481)*Log[x]^2 - 
     Log[x]*(-227957315295754703/11319787119339939240 - 
       (9706104400*Pi^2)/2541865828329 + (5367793600*Log[3])/94143178827 - 
       (1341948400*Log[531441])/282429536481 + (4853052200*PolyGamma[1, 1/3])/
        847288609443) - (19234955445122*PolyGamma[1, 1/3])/3271381321059423)/
    6 - (2*(-179747399668112900985157/367127863769280645407376000 + 
      (18610367626982*Pi^2)/147212159447674035 + 
      Sqrt[3]*((4246420675*Pi^3)/137260754729766 + 
        (970610440*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/847288609443) + 
      (121326305*Pi*Log[3]^2)/(1694577218886*Sqrt[3]) - 
      ((-134194840*Log[3])/282429536481 + (33548710*Log[531441])/
         847288609443)*Log[x]^2 - 
      Log[x]*(-227957315295754703/339593613580198177200 - 
        (970610440*Pi^2)/7625597484987 + (536779360*Log[3])/282429536481 - 
        (134194840*Log[531441])/847288609443 + (485305220*PolyGamma[1, 1/3])/
         2541865828329) - (9305183813491*PolyGamma[1, 1/3])/
       49070719815891345))/3) + 
 x^32*((-5001958997260792527406163/413018846740440726083298000 + 
     (6355948545871000*Pi^2)/1854873209040692841 + 
     Sqrt[3]*((498780469040*Pi^3)/617673396283947 + 
       (228013928704*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        7625597484987) - (3882441760*Log[3])/2541865828329 + 
     (14250870544*Pi*Log[3]^2)/(7625597484987*Sqrt[3]) + 
     (970610440*Log[531441])/7625597484987 - 
     2*((-970610440*Log[3])/2541865828329 + (242652610*Log[531441])/
        7625597484987)*Log[x] - ((-31059534080*Log[3])/2541865828329 + 
       (7764883520*Log[531441])/7625597484987)*Log[x]^2 - 
     Log[x]*(-3346955746567903748/191021407638861474675 - 
       (228013928704*Pi^2)/68630377364883 + (124238136320*Log[3])/
        2541865828329 - (31059534080*Log[531441])/7625597484987 + 
       (114006964352*PolyGamma[1, 1/3])/22876792454961) - 
     (3177974272935500*PolyGamma[1, 1/3])/618291069680230947)/6 - 
   (2*(-5228104429667019363899153/13216603095694103234665536000 + 
      (192605293961708*Pi^2)/1854873209040692841 + 
      Sqrt[3]*((31173779315*Pi^3)/1235346792567894 + 
        (7125435272*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         7625597484987) + (890679409*Pi*Log[3]^2)/(15251194969974*Sqrt[3]) - 
      ((-970610440*Log[3])/2541865828329 + (242652610*Log[531441])/
         7625597484987)*Log[x]^2 - 
      Log[x]*(-836738936641975937/1528171261110891797400 - 
        (7125435272*Pi^2)/68630377364883 + (3882441760*Log[3])/
         2541865828329 - (970610440*Log[531441])/7625597484987 + 
        (3562717636*PolyGamma[1, 1/3])/22876792454961) - 
      (96302646980854*PolyGamma[1, 1/3])/618291069680230947))/3) + 
 x^34*((-2514088357149188250046734691/237898855722493858223979648000 + 
     (252149957396552071*Pi^2)/83469294406831177845 + 
     Sqrt[3]*((3941291954740*Pi^3)/5559060566555523 + 
       (1801733465024*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        68630377364883) - (28501741088*Log[3])/22876792454961 + 
     (112608341564*Pi*Log[3]^2)/(68630377364883*Sqrt[3]) + 
     (7125435272*Log[531441])/68630377364883 - 
     2*((-7125435272*Log[3])/22876792454961 + (1781358818*Log[531441])/
        68630377364883)*Log[x] - ((-242264799248*Log[3])/22876792454961 + 
       (60566199812*Log[531441])/68630377364883)*Log[x]^2 - 
     Log[x]*(-338523722094130970549/22005666159996841882560 - 
       (1801733465024*Pi^2)/617673396283947 + (969059196992*Log[3])/
        22876792454961 - (242264799248*Log[531441])/68630377364883 + 
       (900866732512*PolyGamma[1, 1/3])/205891132094649) - 
     (252149957396552071*PolyGamma[1, 1/3])/55646196271220785230)/6 - 
   (2*(-44569358198943815799000054347/137505538607601450053460236544000 + 
      (14411109515028983*Pi^2)/166938588813662355690 + 
      Sqrt[3]*((115920351610*Pi^3)/5559060566555523 + 
        (52992160736*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         68630377364883) + (3312010046*Pi*Log[3]^2)/(68630377364883*
        Sqrt[3]) - ((-7125435272*Log[3])/22876792454961 + 
        (1781358818*Log[531441])/68630377364883)*Log[x]^2 - 
      Log[x]*(-338523722094130970549/748192649439892624007040 - 
        (52992160736*Pi^2)/617673396283947 + (28501741088*Log[3])/
         22876792454961 - (7125435272*Log[531441])/68630377364883 + 
        (26496080368*PolyGamma[1, 1/3])/205891132094649) - 
      (14411109515028983*PolyGamma[1, 1/3])/111292392542441570460))/3) + 
 x^36*((-2717946737553322254582491763907/292199269541153081363603002656000 + 
     (3807238916271672172*Pi^2)/1418978004916130023365 + 
     Sqrt[3]*((3488015650490*Pi^3)/5559060566555523 + 
       (1594521440224*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        68630377364883) - (211968642944*Log[3])/205891132094649 + 
     (99657590014*Pi*Log[3]^2)/(68630377364883*Sqrt[3]) + 
     (52992160736*Log[531441])/617673396283947 - 
     2*((-52992160736*Log[3])/205891132094649 + (13248040184*Log[531441])/
        617673396283947)*Log[x] - ((-211968642944*Log[3])/22876792454961 + 
       (52992160736*Log[531441])/68630377364883)*Log[x]^2 - 
     Log[x]*(-21645457865633815632907/1589909380059771826014960 - 
       (1594521440224*Pi^2)/617673396283947 + (847874571776*Log[3])/
        22876792454961 - (211968642944*Log[531441])/68630377364883 + 
       (797260720112*PolyGamma[1, 1/3])/205891132094649) - 
     (1903619458135836086*PolyGamma[1, 1/3])/472992668305376674455)/6 - 
   (2*(-2828448964503169446770045289607/10519173703481510929089708095616000 + 
      (926371630928894473*Pi^2)/12770802044245170210285 + 
      Sqrt[3]*((1744007825245*Pi^3)/100063090197999414 + 
        (398630360056*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         617673396283947) + (49828795007*Pi*Log[3]^2)/
       (1235346792567894*Sqrt[3]) - ((-52992160736*Log[3])/205891132094649 + 
        (13248040184*Log[531441])/617673396283947)*Log[x]^2 - 
      Log[x]*(-21645457865633815632907/57236737682151785736538560 - 
        (398630360056*Pi^2)/5559060566555523 + (211968642944*Log[3])/
         205891132094649 - (52992160736*Log[531441])/617673396283947 + 
        (199315180028*PolyGamma[1, 1/3])/1853020188851841) - 
      (926371630928894473*PolyGamma[1, 1/3])/8513868029496780140190))/3) + 
 x^38*((-1171547992087164402800326425891397/
      142008844997000397542711059290816000 + (827169714929189273846*Pi^2)/
      344811655194619595677695 + 
     Sqrt[3]*((755405110783645*Pi^3)/1350851717672992089 + 
       (345328050643952*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        16677181699666569) - (1594521440224*Log[3])/1853020188851841 + 
     (21583003165247*Pi*Log[3]^2)/(16677181699666569*Sqrt[3]) + 
     (398630360056*Log[531441])/5559060566555523 - 
     2*((-398630360056*Log[3])/1853020188851841 + (99657590014*Log[531441])/
        5559060566555523)*Log[x] - 
     ((-15147953682128*Log[3])/1853020188851841 + (3786988420532*Log[531441])/
        5559060566555523)*Log[x]^2 - 
     Log[x]*(-9375582643761824549548327/772695958709049107443270560 - 
       (345328050643952*Pi^2)/150094635296999121 + (60591814728512*Log[3])/
        1853020188851841 - (15147953682128*Log[531441])/5559060566555523 + 
       (172664025321976*PolyGamma[1, 1/3])/50031545098999707) - 
     (413584857464594636923*PolyGamma[1, 1/3])/114937218398206531892565)/6 - 
   (2*(-23120951014840156482348387046955143/
       102530386087834287025837384807969152000 + (21218233215515993557*Pi^2)/
       344811655194619595677695 + Sqrt[3]*((39758163725455*Pi^3)/
         2701703435345984178 + (9087580280104*
          Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/16677181699666569) + 
      (1135947535013*Pi*Log[3]^2)/(33354363399333138*Sqrt[3]) - 
      ((-398630360056*Log[3])/1853020188851841 + (99657590014*Log[531441])/
         5559060566555523)*Log[x]^2 - 
      Log[x]*(-9375582643761824549548327/29362446430943866082844281280 - 
        (9087580280104*Pi^2)/150094635296999121 + (1594521440224*Log[3])/
         1853020188851841 - (398630360056*Log[531441])/5559060566555523 + 
        (4543790140052*PolyGamma[1, 1/3])/50031545098999707) - 
      (21218233215515993557*PolyGamma[1, 1/3])/229874436796413063785130))/
    3) + x^40*((-3228895286414480342968980187048488133/
      438317400525491577035454820054068124800 + 
     (25443177109353500816912*Pi^2)/11792558607655990172177169 + 
     Sqrt[3]*((6097338123524900*Pi^3)/12157665459056928801 + 
       (2787354570754240*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        150094635296999121) - (36350321120416*Log[3])/50031545098999707 + 
     (174209660672140*Pi*Log[3]^2)/(150094635296999121*Sqrt[3]) + 
     (9087580280104*Log[531441])/150094635296999121 - 
     2*((-9087580280104*Log[3])/50031545098999707 + 
       (2271895070026*Log[531441])/150094635296999121)*Log[x] - 
     ((-363503211204160*Log[3])/50031545098999707 + 
       (90875802801040*Log[531441])/150094635296999121)*Log[x]^2 - 
     Log[x]*(-1365953241323709207209253751/125524458492285027504159302472 - 
       (2787354570754240*Pi^2)/1350851717672992089 + 
       (1454012844816640*Log[3])/50031545098999707 - 
       (363503211204160*Log[531441])/150094635296999121 + 
       (1393677285377120*PolyGamma[1, 1/3])/450283905890997363) - 
     (12721588554676750408456*PolyGamma[1, 1/3])/3930852869218663390725723)/
    6 - (2*(-3348139193372496863609659925692822843/
       17532696021019663081418192802162724992000 + 
      (3104357052010564868467*Pi^2)/58962793038279950860885845 + 
      Sqrt[3]*((304866906176245*Pi^3)/24315330918113857602 + 
        (69683864268856*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         150094635296999121) + (8710483033607*Pi*Log[3]^2)/
       (300189270593998242*Sqrt[3]) - 
      ((-9087580280104*Log[3])/50031545098999707 + 
        (2271895070026*Log[531441])/150094635296999121)*Log[x]^2 - 
      Log[x]*(-1365953241323709207209253751/5020978339691401100166372098880 - 
        (69683864268856*Pi^2)/1350851717672992089 + (36350321120416*Log[3])/
         50031545098999707 - (9087580280104*Log[531441])/150094635296999121 + 
        (34841932134428*PolyGamma[1, 1/3])/450283905890997363) - 
      (3104357052010564868467*PolyGamma[1, 1/3])/39308528692186633907257230))/
    3) + x^42*((-1553935410243710305815668363985911239/
      234812893138656201983279367886107924000 + 
     (49298030654845867162028*Pi^2)/25269768444977121797522505 + 
     Sqrt[3]*((16497601346193940*Pi^3)/36472996377170786403 + 
       (7541760615402944*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        450283905890997363) - (278735457075424*Log[3])/450283905890997363 + 
     (471360038462684*Pi*Log[3]^2)/(450283905890997363*Sqrt[3]) + 
     (69683864268856*Log[531441])/1350851717672992089 - 
     2*((-69683864268856*Log[3])/450283905890997363 + 
       (17420966067214*Log[531441])/1350851717672992089)*Log[x] - 
     ((-975574099763984*Log[3])/150094635296999121 + 
       (243893524940996*Log[531441])/450283905890997363)*Log[x]^2 - 
     Log[x]*(-13199525746416113600645545439/1344904912417339580401706812200 - 
       (7541760615402944*Pi^2)/4052555153018976267 + 
       (3902296399055936*Log[3])/150094635296999121 - 
       (975574099763984*Log[531441])/450283905890997363 + 
       (3770880307701472*PolyGamma[1, 1/3])/1350851717672992089) - 
     (24649015327422933581014*PolyGamma[1, 1/3])/8423256148325707265840835)/
    6 - (2*(-1608805970766819554214687902831288629/
       9862141511823560483297733451216532808000 + 
      (24089172929283001576774*Pi^2)/530665137344519557747972605 + 
      Sqrt[3]*((1178400096156710*Pi^3)/109418989131512359209 + 
        (538697186814496*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         1350851717672992089) + (33668574175906*Pi*Log[3]^2)/
       (1350851717672992089*Sqrt[3]) - 
      ((-69683864268856*Log[3])/450283905890997363 + 
        (17420966067214*Log[531441])/1350851717672992089)*Log[x]^2 - 
      Log[x]*(-13199525746416113600645545439/
         56486006321528262376871686112400 - (538697186814496*Pi^2)/
         12157665459056928801 + (278735457075424*Log[3])/450283905890997363 - 
        (69683864268856*Log[531441])/1350851717672992089 + 
        (269348593407248*PolyGamma[1, 1/3])/4052555153018976267) - 
      (12044586464641500788387*PolyGamma[1, 1/3])/
       176888379114839852582657535))/3) + 
 x^44*((-12499457487208801854826009829782399/
      2091098120715305694841819973753836800 + (85509522891960731110844*Pi^2)/
      48242285213138141613452055 + 
     Sqrt[3]*((44864514451184890*Pi^3)/109418989131512359209 + 
       (20509492320541664*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        1350851717672992089) - (2154788747257984*Log[3])/
      4052555153018976267 + (1281843270033854*Pi*Log[3]^2)/
      (1350851717672992089*Sqrt[3]) + (538697186814496*Log[531441])/
      12157665459056928801 - 2*((-538697186814496*Log[3])/
        4052555153018976267 + (134674296703624*Log[531441])/
        12157665459056928801)*Log[x] - 
     ((-23702676219837824*Log[3])/4052555153018976267 + 
       (5925669054959456*Log[531441])/12157665459056928801)*Log[x]^2 - 
     Log[x]*(-45685233080024837684888884817/5135091483775296579715607828400 - 
       (20509492320541664*Pi^2)/12157665459056928801 + 
       (94810704879351296*Log[3])/4052555153018976267 - 
       (23702676219837824*Log[531441])/12157665459056928801 + 
       (10254746160270832*PolyGamma[1, 1/3])/4052555153018976267) - 
     (42754761445980365555422*PolyGamma[1, 1/3])/16080761737712713871150685)/
    6 - (2*(-126638260918631582915574022362553703/
       901681509652439815615792772682654428160 + 
      (20914978486910711456441*Pi^2)/530665137344519557747972605 + 
      Sqrt[3]*((2039296111417495*Pi^3)/218837978263024718418 + 
        (466124825466856*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         1350851717672992089) + (58265603183357*Pi*Log[3]^2)/
       (2701703435345984178*Sqrt[3]) - 
      ((-538697186814496*Log[3])/4052555153018976267 + 
        (134674296703624*Log[531441])/12157665459056928801)*Log[x]^2 - 
      Log[x]*(-45685233080024837684888884817/
         225944025286113049507486744449600 - (466124825466856*Pi^2)/
         12157665459056928801 + (2154788747257984*Log[3])/
         4052555153018976267 - (538697186814496*Log[531441])/
         12157665459056928801 + (233062412733428*PolyGamma[1, 1/3])/
         4052555153018976267) - (20914978486910711456441*PolyGamma[1, 1/3])/
       353776758229679705165315070))/3) + 
 x^46*((-770529149095127549825887515828885230833/
      142014837770259270959487361697518072435200 + 
     (7725211008324273422850286*Pi^2)/4775986236100676019731753445 + 
     Sqrt[3]*((122569008997369445*Pi^3)/328256967394537077627 + 
       (56031546970226032*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        4052555153018976267) - (1864499301867424*Log[3])/
      4052555153018976267 + (3501971685639127*Pi*Log[3]^2)/
      (4052555153018976267*Sqrt[3]) + (466124825466856*Log[531441])/
      12157665459056928801 - 2*((-466124825466856*Log[3])/
        4052555153018976267 + (116531206366714*Log[531441])/
        12157665459056928801)*Log[x] - 
     ((-21441741971475376*Log[3])/4052555153018976267 + 
       (5360435492868844*Log[531441])/12157665459056928801)*Log[x]^2 - 
     Log[x]*(-2745846330546014275252109052067/
        338916037929169574261230116674400 - (56031546970226032*Pi^2)/
        36472996377170786403 + (85766967885901504*Log[3])/
        4052555153018976267 - (21441741971475376*Log[531441])/
        12157665459056928801 + (28015773485113016*PolyGamma[1, 1/3])/
        12157665459056928801) - (3862605504162136711425143*PolyGamma[1, 1/3])/
      1591995412033558673243917815)/6 - 
   (2*(-18297461766176905220834647664531225508527/
       150251698360934308675137628675974120636441600 + 
      (164471932797348558108061*Pi^2)/4775986236100676019731753445 + 
      Sqrt[3]*((5329087347711715*Pi^3)/656513934789074155254 + 
        (1218077108048392*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         4052555153018976267) + (152259638506049*Pi*Log[3]^2)/
       (8105110306037952534*Sqrt[3]) - 
      ((-466124825466856*Log[3])/4052555153018976267 + 
        (116531206366714*Log[531441])/12157665459056928801)*Log[x]^2 - 
      Log[x]*(-2745846330546014275252109052067/
         15590137744741800416016585367022400 - (1218077108048392*Pi^2)/
         36472996377170786403 + (1864499301867424*Log[3])/
         4052555153018976267 - (466124825466856*Log[531441])/
         12157665459056928801 + (609038554024196*PolyGamma[1, 1/3])/
         12157665459056928801) - (164471932797348558108061*PolyGamma[1, 1/3])/
       3183990824067117346487835630))/3) + 
 x^48*((-1602689673843429774550341230537395924946687/
      323980224590764603080765511832569197622327200 + 
     (488378459641793043860846984*Pi^2)/329543050290946645361490987705 + 
     Sqrt[3]*((336260192944171160*Pi^3)/984770902183611232881 + 
       (153718945345906816*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        12157665459056928801) - (4872308432193568*Log[3])/
      12157665459056928801 + (9607434084119176*Pi*Log[3]^2)/
      (12157665459056928801*Sqrt[3]) + (1218077108048392*Log[531441])/
      36472996377170786403 - 2*((-1218077108048392*Log[3])/
        12157665459056928801 + (304519277012098*Log[531441])/
        36472996377170786403)*Log[x] - 
     ((-19489233728774272*Log[3])/4052555153018976267 + 
       (4872308432193568*Log[531441])/12157665459056928801)*Log[x]^2 - 
     Log[x]*(-498123116660891884958796645574973/
        67232469024199014294071524395284100 - (153718945345906816*Pi^2)/
        109418989131512359209 + (77956934915097088*Log[3])/
        4052555153018976267 - (19489233728774272*Log[531441])/
        12157665459056928801 + (76859472672953408*PolyGamma[1, 1/3])/
        36472996377170786403) - (244189229820896521930423492*
       PolyGamma[1, 1/3])/109847683430315548453830329235)/6 - 
   (2*(-3305394291825160417738333458941716023961633/
       31102101560713401895753489135926642971743411200 + 
      (29920836527972761629963059*Pi^2)/988629150872839936084472963115 + 
      Sqrt[3]*((42032524118021395*Pi^3)/5908625413101667397286 + 
        (9607434084119176*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         36472996377170786403) + (1200929260514897*Pi*Log[3]^2)/
       (72945992754341572806*Sqrt[3]) - 
      ((-1218077108048392*Log[3])/12157665459056928801 + 
        (304519277012098*Log[531441])/36472996377170786403)*Log[x]^2 - 
      Log[x]*(-498123116660891884958796645574973/
         3227158513161552686115433170973636800 - (9607434084119176*Pi^2)/
         328256967394537077627 + (4872308432193568*Log[3])/
         12157665459056928801 - (1218077108048392*Log[531441])/
         36472996377170786403 + (4803717042059588*PolyGamma[1, 1/3])/
         109418989131512359209) - (29920836527972761629963059*
        PolyGamma[1, 1/3])/659086100581893290722981975410))/3) + 
 x^50*((-33359691070801116975317903626116535490410079/
      7366287211747910975310036900614204914360281600 + 
     (127639444854170198126627704*Pi^2)/93659603766900625523792175453 + 
     Sqrt[3]*((8334399054003157625*Pi^3)/26588814358957503287787 + 
       (3810010996115729200*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
        328256967394537077627) - (38429736336476704*Log[3])/
      109418989131512359209 + (238125687257233075*Pi*Log[3]^2)/
      (328256967394537077627*Sqrt[3]) + (9607434084119176*Log[531441])/
      328256967394537077627 - 2*((-9607434084119176*Log[3])/
        109418989131512359209 + (2401858521029794*Log[531441])/
        328256967394537077627)*Log[x] - 
     ((-480371704205958800*Log[3])/109418989131512359209 + 
       (120092926051489700*Log[531441])/328256967394537077627)*Log[x]^2 - 
     Log[x]*(-207937063745090962692345515037187/
        30573080651004183342146208988171296 - (3810010996115729200*Pi^2)/
        2954312706550833698643 + (1921486816823835200*Log[3])/
        109418989131512359209 - (480371704205958800*Log[531441])/
        328256967394537077627 + (1905005498057864600*PolyGamma[1, 1/3])/
        984770902183611232881) - (63819722427085099063313852*
       PolyGamma[1, 1/3])/31219867922300208507930725151)/6 - 
   (2*(-34361699439534847266924826646512058308834583/
       368314360587395548765501845030710245718014080000 + 
      (12522369435184541331157384*Pi^2)/468298018834503127618960877265 + 
      Sqrt[3]*((333375962160126305*Pi^3)/53177628717915006575574 + 
        (76200219922314584*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
         328256967394537077627) + (9525027490289323*Pi*Log[3]^2)/
       (656513934789074155254*Sqrt[3]) - 
      ((-9607434084119176*Log[3])/109418989131512359209 + 
        (2401858521029794*Log[531441])/328256967394537077627)*Log[x]^2 - 
      Log[x]*(-207937063745090962692345515037187/
         1528654032550209167107310449408564800 - (76200219922314584*Pi^2)/
         2954312706550833698643 + (38429736336476704*Log[3])/
         109418989131512359209 - (9607434084119176*Log[531441])/
         328256967394537077627 + (38100109961157292*PolyGamma[1, 1/3])/
         984770902183611232881) - (6261184717592270665578692*
        PolyGamma[1, 1/3])/156099339611501042539653625755))/3) + 
 (15 + 4*Pi^2 - 6*PolyGamma[1, 1/3])/6 + 
 (x^2*(-594 - 72*Pi^2 + 35*Sqrt[3]*Pi^3 + 1296*Sqrt[3]*
     Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]] + 27*Sqrt[3]*Pi*Log[3]^2 + 
    972*Log[x] + 144*Pi^2*Log[x] - 648*Log[x]^2 + 216*Log[x]^3 + 
    108*PolyGamma[1, 1/3] - 216*Log[x]*PolyGamma[1, 1/3]))/324 + 
 x^4*(-5/8 + Log[x]/2 + (-567 - 36*Pi^2 + 70*Sqrt[3]*Pi^3 + 
     2592*Sqrt[3]*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]] + 3888*Log[3] + 
     54*Sqrt[3]*Pi*Log[3]^2 - 324*Log[531441] + 972*Log[x] + 
     288*Pi^2*Log[x] + 13608*Log[3]*Log[x] - 1134*Log[531441]*Log[x] - 
     486*Log[x]^2 - 3888*Log[3]*Log[x]^2 + 324*Log[531441]*Log[x]^2 + 
     54*PolyGamma[1, 1/3] - 432*Log[x]*PolyGamma[1, 1/3])/1458 - 
   (2*(-43/48 - Pi^2/9 + 
      (35*Pi^3 + 1296*Im[PolyLog[3, 1/(Sqrt[3]*E^((I/6)*Pi))]])/
       (162*Sqrt[3]) + (Pi*Log[3]^2)/(6*Sqrt[3]) - 
      ((3 + 24*Log[3] - 2*Log[531441])*Log[x]^2)/6 + PolyGamma[1, 1/3]/6 - 
      (Log[x]*(-135 - 32*Pi^2 - 1728*Log[3] + 144*Log[531441] + 
         48*PolyGamma[1, 1/3]))/108))/3);

F9a1 =
 5/3 + y^4/3 + y*(2/3 - (14*Zeta[3])/3) + y^2*(2/3 - (7*Zeta[3])/6) + 
 y^50*(-7298315787012453249847478674400243741713460058730345767793/
    15883498422787529470140136127176333213902435650826330439680000 + 
   (433341944203331916341701*Zeta[3])/9903520314283042199192993792) + 
 y^49*(-61730613201569318949057711330141571893379516070600259977197/
    127862162303439612234628095823769482371914606989151960039424000 + 
   (115250540101846980811925*Zeta[3])/2475880078570760549798248448) + 
 y^48*(-27050891679203071992756610890779581038316155594249468443/
    53275900959766505097761706593237284321631086245479983349760 + 
   (3836465849074339441009*Zeta[3])/77371252455336267181195264) + 
 y^47*(-3008738424873033751716029540950834668356217809616894541/
    5628793067218005093443080382925614656445808792840437760000 + 
   (511528908665468847937*Zeta[3])/9671406556917033397649408) + 
 y^46*(-169734587106277827149458477527591597053424083413733521/
    301328221552795912776927160426094723393370530638725120000 + 
   (546406034796465675209*Zeta[3])/9671406556917033397649408) + 
 y^45*(-1377365850253093548405444125777771629406876611008751/
    2317909396559968559822516618662267103025927158759424000 + 
   (292263786832991735671*Zeta[3])/4835703278458516698824704) + 
 y^44*(-22039797863595204088367663841179455857019943052989/
    35119839341817705451856312403973743985241320587264000 + 
   (156569942804421256565*Zeta[3])/2417851639229258349412352) + 
 y^43*(-8330785841849538017267597005385780509932402846702193/
    12555342564699829699038631684420613474723772109946880000 + 
   (84013174857465519099*Zeta[3])/1208925819614629174706176) + 
 y^42*(-5397066429107694555206715942927455470911827251699/
    7683808179130862728909811312374916447199370936320000 + 
   (45157102858970365697*Zeta[3])/604462909807314587353088) + 
 y^41*(-292170673181783831231749498721832027026989026613/
    392452568288941913573350577782589818539752816640000 + 
   (12157688138487466617*Zeta[3])/151115727451828646838272) + 
 y^40*(-1221096808104493021348715376695506941597974729/
    1545481404593140157618631594418227181749534720000 + 
   (204961153391694385*Zeta[3])/2361183241434822606848) + 
 y^39*(-2335899105631305481887538697169643762554981887/
    2781866528267652283713536869952808927149162496000 + 
   (221579785428650075*Zeta[3])/2361183241434822606848) + 
 y^38*(-196011396410600799892297057597129906300883/
    219335905028803525184118819478320992747520000 + 
   (240044968808968855*Zeta[3])/2361183241434822606848) + 
 y^37*(-5505131441550629368343582247587650384848137/
    5779501097508972888601530893253758158897152000 + 
   (65155126850286599*Zeta[3])/590295810358705651712) + 
 y^36*(-1317539602525430036857150858774684133/
    1295677492809259829122944065045790720000 + (2215755935686951*Zeta[3])/
    18446744073709551616) + 
 y^35*(-17692583351163977901961307917509366923599/
    16271117954698684934125931568845039861760000 + 
   (4834383164837443*Zeta[3])/36893488147419103232) + 
 y^34*(-596158822236642643433031175909125637/
    511831329182091378865238489111199744000 + (2643807526702615*Zeta[3])/
    18446744073709551616) + 
 y^33*(-8796690078554074762862266490046252211/
    7037680776253756459397029225278996480000 + (724916374847287*Zeta[3])/
    4611686018427387904) + 
 y^32*(-147784695849704891721859632766535899/
    109963762128964944678078581644984320000 + (12459528653887*Zeta[3])/
    72057594037927936) + 
 y^31*(-829276419776275886480090270800483/57272792775502575353165927940096000\
0 + (214820077941*Zeta[3])/1125899906842624) + 
 y^30*(-2666100078671794764697475042689/1705393333265585370317595869184000 + 
   (475674609011*Zeta[3])/2251799813685248) + 
 y^29*(-803704889338836351898844276143/475073857123984496017044563558400 + 
   (132132431025*Zeta[3])/562949953421312) + 
 y^28*(-52608967849751770977604951487/28668249998861133380338896076800 + 
   (36844799131*Zeta[3])/140737488355328) + 
 y^27*(-143028985867365523440542439187/71670624997152833450847240192000 + 
   (20633245171*Zeta[3])/70368744177664) + 
 y^26*(-423712144783167871336073/194713745842374344441856000 + 
   (11606280273*Zeta[3])/35184372088832) + 
 y^25*(-2803218796326941935857533/1178018162346364783873228800 + 
   (3280083457*Zeta[3])/8796093022208) + 
 y^24*(-768674913575635592908981/294504540586591195968307200 + 
   (931849625*Zeta[3])/2199023255552) + 
 y^23*(-1057300289163894607835039/368130675733238994960384000 + 
   (266251279*Zeta[3])/549755813888) + 
 y^22*(-83896509872325073939/26455671989453035929600 + 
   (306189905*Zeta[3])/549755813888) + 
 y^21*(-38738893568187730829/11023196662272098304000 + 
   (88641161*Zeta[3])/137438953472) + 
 y^20*(-24240860746778183147/6200548122528055296000 + 
   (6463191*Zeta[3])/8589934592) + 
 y^19*(-5415732500653597879/1240109624505611059200 + 
   (7605535*Zeta[3])/8589934592) + 
 y^18*(-604204869066523/123335086178304000 + (4514839*Zeta[3])/4294967296) + 
 y^17*(-25026729963841649/4532564417052672000 + 
   (1355431*Zeta[3])/1073741824) + 
 y^16*(-52070033035949/8331919884288000 + (51387*Zeta[3])/33554432) + 
 y^15*(-1852180855579/260372496384000 + (1981*Zeta[3])/1048576) + 
 y^14*(-17255702813/2125489766400 + (4935*Zeta[3])/2097152) + 
 y^13*(-12407425601/1328431104000 + (791*Zeta[3])/262144) + 
 y^12*(-13482517/1261568000 + (1015*Zeta[3])/262144) + 
 y^11*(-635723359/51093504000 + (693*Zeta[3])/131072) + 
 y^10*(-1289527/92897280 + (455*Zeta[3])/65536) + 
 y^9*(-76627/4644864 + (175*Zeta[3])/16384) + 
 y^8*(-3701/241920 + (7*Zeta[3])/512) + 
 y^7*(-2461/120960 + (7*Zeta[3])/256) + y^6*(13/1920 + (7*Zeta[3])/256) + 
 y^5*(-11/480 + (7*Zeta[3])/64) + y^3*(1/2 + (7*Zeta[3])/4);

F9b0 =
 25/6 - (11*x^2)/2 - (3*x^4)/4 - (53*x^6)/6 - (5999*x^8)/144 - 
 (196621*x^10)/800 - (14055067*x^12)/9000 - (1833662683*x^14)/176400 - 
 (196769438909*x^16)/2744000 - (21553215935141*x^18)/42336000 - 
 (1233674795035961*x^20)/333396000 - (32781025238815393*x^22)/1195286400 - 
 (36675836022766254407*x^24)/177500030400 - (7174786748105678892037*x^26)/
  4545076536000 - (661079593132212091093723*x^28)/54162162054000 - 
 (9535126683835546285504889*x^30)/99991683792000 - 
 (279227030349850910949432697*x^32)/371397682656000 - 
 (2394372832532996563049245220989*x^34)/400713339740313600 - 
 (101817908284139167669693743898823*x^36)/2128789617370416000 - 
 (1254044219961508050813445274569083793*x^38)/3254794102040697216000 - 
 (60772037149714672930037467821161969131*x^40)/19468490647391577792000 - 
 (175824830242716233809002850291469818727*x^42)/6916437466836481584000 - 
 (3644478768820140541365735824826562589071*x^44)/17521641582652420012800 - 
 (307910839299782250933227547374049586088167*x^46)/180154487798311568256000 - 
 (2732521283557449147412171884966925996463237837*x^48)/
  193805284669210903905216000 - 
 (5694467194286588096588550055331625771473660039*x^50)/
  48783938932753316772480000 + Pi^2*(1/6 - x^2/2 + x^4 + 2*x^6 + (32*x^8)/3 + 
   (131*x^10)/2 + (6401*x^12)/15 + (8701*x^14)/3 + (713093*x^16)/35 + 
   (8817193*x^18)/60 + (341140777*x^20)/315 + (568720651*x^22)/70 + 
   (42875326631*x^24)/693 + (100205706157*x^26)/210 + 
   (18622179988571*x^28)/5005 + (9665522939341*x^30)/330 + 
   (99741560179003*x^32)/429 + (14888515891099607*x^34)/8008 + 
   (3819957965341183957*x^36)/255255 + (21832258296091920577*x^38)/180180 + 
   (3188846037186812350297*x^40)/3233230 + (12353973053087252685467*x^42)/
    1531530 + (21423620946598129909838*x^44)/323323 + 
   (504808805509634227887003*x^46)/923780 + (30578455291215638296879289*x^48)/
    6760390 + (3196237752881047963633201*x^50)/85085) + 
 (9*x^2 - 9*x^4 - (5*x^6)/2 - (31*x^8)/6 + (633*x^10)/40 + (26762*x^12)/75 + 
   (1576739*x^14)/420 + (164661933*x^16)/4900 + (4764373781*x^18)/16800 + 
   (154455605393*x^20)/66150 + (4102188119567*x^22)/215600 + 
   (989293120326869*x^24)/6403320 + (15820466067618103*x^26)/12612600 + 
   (3066253205093855849*x^28)/300600300 + (23075620196613123311*x^30)/
    277477200 + (4380371657310242554*x^32)/6441435 + 
   (182440403637577123096183*x^34)/32705312640 + 
   (3987944502853672829390407*x^36)/86873486700 + 
   (5298293824489674847422847301*x^38)/13981521153600 + 
   (262410201527978479101103678247*x^40)/83630209863200 + 
   (1548309764462222718181899506873*x^42)/59421464902800 + 
   (466605991322838226560122100919*x^44)/2150491110768 + 
   (2986724182631839530076417440687757*x^46)/1648709851588800 + 
   (548829652417498655223359154745376963*x^48)/36196675378063200 + 
   (231802617734760736516881341812519681*x^50)/1822258257019200 + 
   Pi^2*(x^2 + 2*x^6 + 12*x^8 + 72*x^10 + 456*x^12 + 3030*x^14 + 20916*x^16 + 
     148806*x^18 + 1084656*x^20 + 8064414*x^22 + 60954900*x^24 + 
     467173080*x^26 + 3623260680*x^28 + 28390355370*x^30 + 
     224451211068*x^32 + 1788485424840*x^34 + 14350692962016*x^36 + 
     115866648571326*x^38 + 940732167629556*x^40 + 7676434912106568*x^42 + 
     62926851438025560*x^44 + 517987290197578698*x^46 + 
     4280111884475092908*x^48 + 35490252428818017498*x^50))*Log[x] + 
 (-6*x^2 + 12*x^4 + 24*x^6 + 128*x^8 + 786*x^10 + (25604*x^12)/5 + 
   34804*x^14 + (8557116*x^16)/35 + (8817193*x^18)/5 + 
   (1364563108*x^20)/105 + (3412323906*x^22)/35 + (171501306524*x^24)/231 + 
   (200411412314*x^26)/35 + (223466159862852*x^28)/5005 + 
   (19331045878682*x^30)/55 + (398966240716012*x^32)/143 + 
   (44665547673298821*x^34)/2002 + (15279831861364735828*x^36)/85085 + 
   (21832258296091920577*x^38)/15015 + (19133076223120874101782*x^40)/
    1616615 + (24707946106174505370934*x^42)/255255 + 
   (257083451359177558918056*x^44)/323323 + (1514426416528902683661009*x^46)/
    230945 + (183470731747293829781275734*x^48)/3380195 + 
   (38354853034572575563598412*x^50)/85085)*Log[x]^2 + 
 (2*x^2 + 8*x^6 + 48*x^8 + 288*x^10 + 1824*x^12 + 12120*x^14 + 83664*x^16 + 
   595224*x^18 + 4338624*x^20 + 32257656*x^22 + 243819600*x^24 + 
   1868692320*x^26 + 14493042720*x^28 + 113561421480*x^30 + 
   897804844272*x^32 + 7153941699360*x^34 + 57402771848064*x^36 + 
   463466594285304*x^38 + 3762928670518224*x^40 + 30705739648426272*x^42 + 
   251707405752102240*x^44 + 2071949160790314792*x^46 + 
   17120447537900371632*x^48 + 141961009715272069992*x^50)*Log[x]^3 + 
 (-2*x^2 - 4*x^6 - 24*x^8 - 144*x^10 - 912*x^12 - 6060*x^14 - 41832*x^16 - 
   297612*x^18 - 2169312*x^20 - 16128828*x^22 - 121909800*x^24 - 
   934346160*x^26 - 7246521360*x^28 - 56780710740*x^30 - 448902422136*x^32 - 
   3576970849680*x^34 - 28701385924032*x^36 - 231733297142652*x^38 - 
   1881464335259112*x^40 - 15352869824213136*x^42 - 125853702876051120*x^44 - 
   1035974580395157396*x^46 - 8560223768950185816*x^48 - 
   70980504857636034996*x^50)*Zeta[3];
(*-------------------------------------------------------jb--------------*)

F9b1 =
 5/3 - (3*y^4)/2 + y*(2 - 14*Zeta[3]) + y^3*(3/2 - (7*Zeta[3])/4) + 
 y^5*(-171/160 + (21*Zeta[3])/64) + y^6*(-577/640 + (119*Zeta[3])/256) + 
 y^7*(-35851/40320 + (147*Zeta[3])/256) + 
 y^8*(-77957/80640 + (357*Zeta[3])/512) + 
 y^9*(-1726163/1548288 + (13965*Zeta[3])/16384) + 
 y^10*(-41342669/30965760 + (69111*Zeta[3])/65536) + 
 y^11*(-27949201859/17031168000 + (173187*Zeta[3])/131072) + 
 y^12*(-14011031651/6812467200 + (439215*Zeta[3])/262144) + 
 y^13*(-165567387659/63258624000 + (563073*Zeta[3])/262144) + 
 y^14*(-477937462831/141699317760 + (5832435*Zeta[3])/2097152) + 
 y^15*(-95318110120747/21697708032000 + (952455*Zeta[3])/262144) + 
 y^16*(-16036692089945327/2777306628096000 + (160564635*Zeta[3])/33554432) + 
 y^17*(-2311766383277130877/302170961136844800 + 
   (6816608757*Zeta[3])/1073741824) + 
 y^18*(-8813401624839851437/863345603248128000 + 
   (36414126567*Zeta[3])/4294967296) + 
 y^19*(-5666308302572293770451/413369874835203686400 + 
   (97847283345*Zeta[3])/8589934592) + 
 y^20*(-38258572290135860871617/2066849374176018432000 + 
   (132181239183*Zeta[3])/8589934592) + y^2*(2 + (35*Zeta[3])/2) + 
 y^21*(-166171492676006204312561/6613917997363258982400 + 
   (2871274980315*Zeta[3])/137438953472) + 
 y^22*(-1510632704081692957930277/44092786649088393216000 + 
   (15663872052801*Zeta[3])/549755813888) + 
 y^23*(-5757119827535086780761561749/122710225244412998320128000 + 
   (21452552207919*Zeta[3])/549755813888) + 
 y^24*(-18994824175771957592404084729/294504540586591195968307200 + 
   (117974597479725*Zeta[3])/2199023255552) + 
 y^25*(-174708074019291994925810714929/1963363603910607973122048000 + 
   (651085091403075*Zeta[3])/8796093022208) + 
 y^26*(-87938623020029152577800935377/713950401422039262953472000 + 
   (3605043466471041*Zeta[3])/35184372088832) + 
 y^27*(-163423628544371743027229520004511/955608333295371112677963202560 + 
   (10010888569141173*Zeta[3])/70368744177664) + 
 y^28*(-11377240453681276368325602995157761/
    47780416664768555633898160128000 + (27877930020885987*Zeta[3])/
    140737488355328) + y^29*(-368485525049693825047922077308977561/
    1108505666622630490706437314969600 + (155675353349283075*Zeta[3])/
    562949953421312) + y^30*(-158671578435884286900832739847655781/
    341078666653117074063519173836800 + (871453963524612699*Zeta[3])/
    2251799813685248) + y^31*(-62287494088328074414880199219502915129/
    95454654625837625588609879900160000 + (305594326371177837*Zeta[3])/
    562949953421312) + y^32*(-6724428045055435074713442102956205210133/
    7330917475264329645205238776332288000 + (54985683301232384799*Zeta[3])/
    72057594037927936) + y^33*(-9092780099777600201165773527198028363728409/
    7037680776253756459397029225278996480000 + 
   (4956788956510303671717*Zeta[3])/4611686018427387904) + 
 y^34*(-5951031928551150805244875584838499437139/
    3263851954204640676821810655201853440 + (27980508411215841359655*Zeta[3])/
    18446744073709551616) + 
 y^35*(-559228769447442594238175404437283080605836051/
    216948239395982465788345754251267198156800 + 
   (79114749623250943934493*Zeta[3])/36893488147419103232) + 
 y^36*(-1414184559544201933855938925004812702289501231/
    387407570349968688907760275448691425280000 + 
   (56018604057148827212895*Zeta[3])/18446744073709551616) + 
 y^37*(-49874039882263133151992516632060690905730556362669/
    9632501829181621481002551488756263598161920000 + 
   (2542610623736875299624597*Zeta[3])/590295810358705651712) + 
 y^38*(-1515466033640835201060712469767025021169687452413/
    206042819875542705475990406176604568944640000 + 
   (14447516948128341079217607*Zeta[3])/2361183241434822606848) + 
 y^39*(-29107166290680190303581426545529740207132316113720611/
    2781866528267652283713536869952808927149162496000 + 
   (20552667110163282096420495*Zeta[3])/2361183241434822606848) + 
 y^40*(-39086913667029001037989483882697421677317155177373/
    2622423197839038728990890714510566484869120000 + 
   (3659680768685597157765627*Zeta[3])/295147905179352825856) + 
 y^41*(-258644480249974270406816323005290642877805027761321102529/
    12166029616957199320773867911260284374732337315840000 + 
   (2672630586289562569803035883*Zeta[3])/151115727451828646838272) + 
 y^42*(-13722754711373811733405809267046997042960738975697691187/
    451988716419462513465283018374995085129374760960000 + 
   (15267161685982854459373738449*Zeta[3])/604462909807314587353088) + 
 y^43*(-7266892593917168491815684536536267388752661531872446333877/
    167404567529331062653848422458941512996316961465958400 + 
   (43657216495546045097579950125*Zeta[3])/1208925819614629174706176) + 
 y^44*(-104016282150414199384737731130307905223142430923680293531193/
    1674045675293310626538484224589415129963169614659584000 + 
   (124979456290360975973310898845*Zeta[3])/2417851639229258349412352) + 
 y^45*(-4471344083178342137047683004640321843151005253195563544553639/
    50221370258799318796154526737682453898895088439787520000 + 
   (358165822474868565135066886413*Zeta[3])/4835703278458516698824704) + 
 y^46*(-12827027800672257238068636681646371309572516145725148809462713/
    100442740517598637592309053475364907797790176879575040000 + 
   (1027476953435490700989009109779*Zeta[3])/9671406556917033397649408) + 
 y^47*(-2190859383887210892070332078649135808553026630980393792463308951/
    11948841423392607303624784672526304797016541472520929280000 + 
   (1475208192960763355763350402931*Zeta[3])/9671406556917033397649408) + 
 y^48*(-128396583426162437181237446961287805669844678708766023613675688857/
    487279581949083888089283901767414185868577008342804725760000 + 
   (16960156332991090527949100728821*Zeta[3])/77371252455336267181195264) + 
 y^49*(-5384555008865424820909271626028007791692074961544480729748668062543/
    14206906922604401359403121758196609152434956332127995559936000 + 
   (780647295899937869417019306736575*Zeta[3])/
    2475880078570760549798248448) + 
 y^50*(-2888835990523289739970776698714102089299722720113028137224291934859/
    5294499474262509823380045375725444404634145216942110146560000 + 
   (4495340006223657005719181122060725*Zeta[3])/9903520314283042199192993792);

F10a0 =
 (-19*Pi^4)/72 + (3*x^4)/2 + (245*x^6)/162 + (31723*x^8)/23328 + 
 (634597*x^10)/524880 + (10219913*x^12)/9447840 + 
 (454271114*x^14)/465010875 + (18695748800789*x^16)/20999147097600 + 
 (48310803102829*x^18)/59060101212000 + (48276343865320079*x^20)/
  63784909308960000 + (63559506342312931*x^22)/90210086022672000 + 
 (23554509286948463867*x^24)/35723194064978112000 + 
 (5541663342480491843693*x^26)/8939729314760772528000 + 
 (167081164781296281369359183*x^28)/285543894042773835316848000 + 
 (101746906543686600508448263*x^30)/183563931884640322703688000 + 
 (111383207294689350998557168903*x^32)/211465649531105651754648576000 + 
 (2029957980229113022809627678613*x^34)/4044280547282395589807654016000 + 
 (296714706435681953006466195940963*x^36)/618774923734206525240571064448000 + 
 (99432979459893968361907185937059099413*x^38)/
  216453037296539050387878923483490432000 + 
 (6446786047018564448579841489044882406733*x^40)/
  14610580017516385901181827335135604160000 + 
 (469252319431891101019714627984429998778469*x^42)/
  1104559849324238774129346146536251674496000 + 
 (533625878726153797708149099052836462098953*x^44)/
  1301802679560709983795300815560582330656000 + 
 (2282493078869741867847394740272822537492574173*x^46)/
  5759648437169148499213609099245674624396928000 + 
 (13642351047497515639163313023213198402066934887*x^48)/
  35545258926529602166575416155344734824849612800 + 
 (21711964459917019919411141115493356407863846530143*x^50)/
  58316440426337628554537792129862455572018896000000 + 
 Sqrt[3]*(Pi^3*((-35*x^2)/108 - (385*x^4)/1944 - (1295*x^6)/8748 - 
     (12565*x^8)/104976 - (23891*x^10)/236196 - (373975*x^12)/4251528 - 
     (1493335*x^14)/19131876 - (96852875*x^16)/1377495072 - 
     (33098765*x^18)/516560652 - (1643978161*x^20)/27894275208 - 
     (75418079905*x^22)/1380766622796 - (230192886665*x^24)/4518872583696 - 
     (701441851145*x^26)/14686335897012 - (2744335274495*x^28)/
      61004779879896 - (11677747384219*x^30)/274521509459532 - 
     (1595624911349735*x^32)/39531097362172608 - (14522284151097205*x^34)/
      378016118525775564 - (14674649661713615*x^36)/400252360791997656 - 
     (400273601402502835*x^38)/11407192282571933196 - 
     (2183422781000165915*x^40)/64840882448303620272 - 
     (14177540659547349775*x^42)/437675956526049436836 - 
     (902093323998668129755*x^44)/28886613130719262831176 - 
     (101223304847810988185*x^46)/3355515666699712349076 - 
     (2759799806135179819585*x^48)/94538006609626678356576 - 
     (5015860312502327741831*x^50)/177258762393050021918580) + 
   (-12*x^2 - (22*x^4)/3 - (148*x^6)/27 - (359*x^8)/81 - (13652*x^10)/3645 - 
     (21370*x^12)/6561 - (1194668*x^14)/413343 - (2767225*x^16)/1062882 - 
     (3782716*x^18)/1594323 - (469708046*x^20)/215233605 - 
     (8619209132*x^22)/4261625379 - (6576939619*x^24)/3486784401 - 
     (80164782988*x^26)/45328197213 - (1097734109798*x^28)/659002251789 - 
     (6672998505268*x^30)/4236443047215 - (45589283181421*x^32)/
      30502389939948 - (1659689617268252*x^34)/1166716415203011 - 
     (838551409240778*x^36)/617673396283947 - (45745554446000324*x^38)/
      35207383588184979 - (62383508028576169*x^40)/50031545098999707 - 
     (11342032527637879820*x^42)/9455962023710944623 - 
     (51548189942781035986*x^44)/44578106683208738937 - 
     (11568377696892684364*x^46)/10356529835492939349 - 
     (78851423032433709131*x^48)/72945992754341572806 - 
     (2866205892858472995332*x^50)/2735474728287808980225)*
    Im[PolyLog[3, -((-1)^(5/6)/Sqrt[3])]]) + 
 Sqrt[3]*Pi*(-x^2/4 - (11*x^4)/72 - (37*x^6)/324 - (359*x^8)/3888 - 
   (3413*x^10)/43740 - (10685*x^12)/157464 - (298667*x^14)/4960116 - 
   (2767225*x^16)/51018336 - (945679*x^18)/19131876 - 
   (234854023*x^20)/5165606520 - (2154802283*x^22)/51139504548 - 
   (6576939619*x^24)/167365651248 - (20041195747*x^26)/543938366556 - 
   (548867054899*x^28)/15816054042936 - (1668249626317*x^30)/50837316566580 - 
   (45589283181421*x^32)/1464114717117504 - (414922404317063*x^34)/
    14000596982436132 - (419275704620389*x^36)/14824161510814728 - 
   (11436388611500081*x^38)/422488603058219748 - 
   (62383508028576169*x^40)/2401514164751985936 - 
   (2835508131909469955*x^42)/113471544284531335476 - 
   (25774094971390517993*x^44)/1069874560397009734488 - 
   (2892094424223171091*x^46)/124278358025915272188 - 
   (78851423032433709131*x^48)/3501407652208395494688 - 
   (716551473214618248833*x^50)/32825696739453707762700)*Log[3]^2 + 
 Pi^2*((7*x^2)/6 + (13*x^4)/72 - x^6/486 - (12739*x^8)/209952 - 
   (245263*x^10)/2952450 - (1950047*x^12)/21257640 - 
   (31608253*x^14)/334807830 - (18176837233*x^16)/192849310080 - 
   (2514505123*x^18)/27119434230 - (265111988903*x^20)/2928898896840 - 
   (70180378144433*x^22)/797392724664690 - (891527913698113*x^24)/
    10438595668337760 - (830013130369321*x^26)/10023424249710690 - 
   (514696190707211501*x^28)/6411907389276469080 - 
   (160407400199328509*x^30)/2060970232267436490 - 
   (51214990787222910721*x^32)/678353630734881953280 - 
   (1767727043211849474701*x^34)/24122626083574210397205 - 
   (7271850233174137770697*x^36)/102166416353961361682280 - 
   (87063938033868861419758*x^38)/1257343510356138121612605 - 
   (11169210320083941123085231*x^40)/165509594493417405925293600 - 
   (48939362200935814050269731*x^42)/742931192282327380847161647 - 
   (693956997762747761233805489*x^44)/10776584327611781788112674440 - 
   (329715645728487694742585564*x^46)/5230842068110264212087158535 - 
   (339879459388736837742262731239*x^48)/5501936143987978774730979968640 - 
   (22469641820475688206163606091327*x^50)/
    370735931577314976031677361168125 + (2*PolyGamma[1, 1/3])/3) + 
 (-x^2 - x^4/12 + (7*x^6)/81 + (4825*x^8)/34992 + (76078*x^10)/492075 + 
   (561323*x^12)/3542940 + (61293154*x^14)/390609135 + 
   (4920868117*x^16)/32141551680 + (1340954519*x^18)/9039811410 + 
   (174847802117*x^20)/1220374540350 + (36737694701689*x^22)/
    265797574888230 + (231943259386627*x^24)/1739765944722960 + 
   (429834115849913*x^26)/3341141416570230 + (66381637164063577*x^28)/
    534325615773039090 + (412468335122029253*x^30)/3434950387112394150 + 
   (13134975055562994259*x^32)/113058938455813658880 + 
   (3618923380830530127247*x^34)/32163501444765613862940 + 
   (3714757227971298331091*x^36)/34055472117987120560760 + 
   (177610822079804587442321*x^38)/1676458013808184162150140 + 
   (1422012164150089110061481*x^40)/13792466207784783827107800 + 
   (99563375631536769553707629*x^42)/990574923043103174462882196 + 
   (352544916405966743110762597*x^44)/3592194775870593929370891480 + 
   (15394347619515228054336638489*x^46)/160412490088714769170672861740 + 
   (86163861406209378440498621171*x^48)/916989357331329795788496661440 + 
   (45532461131475080373977895960523*x^50)/494314575436419968042236481557500)*
  PolyGamma[1, 1/3] - PolyGamma[1, 1/3]^2/2 + 
 Log[x]*(-x^4 - (32*x^6)/27 - (761*x^8)/648 - (3251*x^10)/2916 - 
   (27455*x^12)/26244 - (2892731*x^14)/2952450 - 
   (7658236781*x^16)/8332994880 - (13506139039*x^18)/15624365400 - 
   (6881417982053*x^20)/8437157316000 - (837383782559*x^22)/1084777369200 - 
   (899367186425*x^24)/1227348109152 - (5767868712146759*x^26)/
    8269257885411600 - (87905011287933248603*x^28)/132064183058965957800 - 
   (540526659628056258679*x^30)/848984033950495443000 - 
   (59687487156674286078571*x^32)/97802960711097075033600 - 
   (64490702306443784507489*x^34)/110028330799984209412800 - 
   (4746766233904115585156299*x^36)/8417167306198792020079200 - 
   (30955278137274219709182842921*x^38)/56927192059993209752453198400 - 
   (65964242822203319038818138767147*x^40)/
    125524458492285027504159302472000 - 
   (2414479028891157129479362055786927*x^42)/
    4744824531008374039657221633441600 - 
   (22306696251360324153742709238121*x^44)/45188805057222609901497348889920 - 
   (171985523971192334048245276117307047*x^46)/
    358573168129061409568381463441515200 - 
   (1390367855637380000689716961526908111*x^48)/
    2978915550610664017952707542437203200 - 
   (47176725357255461363879641173864189091*x^50)/
    103730095065907050625138923352724040000 + 
   Pi^2*((-5*x^2)/3 - (53*x^4)/54 - (175*x^6)/243 - (1679*x^8)/2916 - 
     (15839*x^10)/32805 - (49301*x^12)/118098 - (1371815*x^14)/3720087 - 
     (12663223*x^16)/38263752 - (4314157*x^18)/14348907 - 
     (213711251*x^20)/774840978 - (9781470599*x^22)/38354628411 - 
     (29794542877*x^24)/125524238436 - (90625136191*x^26)/407953774917 - 
     (2477897756077*x^28)/11862040532202 - (7520287114711*x^30)/
      38127987424935 - (205233925180645*x^32)/1098086037838128 - 
     (1865580749362901*x^34)/10500447736827099 - (1882993950576205*x^36)/
      11118121133111046 - (461723359952442415*x^38)/2851798070642983299 - 
     (4193100494395349167*x^40)/27017034353459841780 - 
     (38076175779703122367*x^42)/255310974640195504821 - 
     (38414415339387587095*x^44)/267468640099252433622 - 
     (116257889857784773981*x^46)/838878916674928087269 - 
     (1055452268443807373629*x^48)/7878167217468889863048 - 
     (383249915688145834181*x^50)/2954312706550833698643) + 
   (2*x^2 + (11*x^4)/9 + (74*x^6)/81 + (359*x^8)/486 + (6826*x^10)/10935 + 
     (10685*x^12)/19683 + (597334*x^14)/1240029 + (2767225*x^16)/6377292 + 
     (1891358*x^18)/4782969 + (234854023*x^20)/645700815 + 
     (4309604566*x^22)/12784876137 + (6576939619*x^24)/20920706406 + 
     (40082391494*x^26)/135984591639 + (548867054899*x^28)/1977006755367 + 
     (3336499252634*x^30)/12709329141645 + (45589283181421*x^32)/
      183014339639688 + (829844808634126*x^34)/3500149245609033 + 
     (419275704620389*x^36)/1853020188851841 + (205845907426721354*x^38)/
      950599356880994433 + (935704147126087951*x^40)/4502839058909973630 + 
     (17011810313342073050*x^42)/85103658213398501607 + 
     (8590465046592152707*x^44)/44578106683208738937 + 
     (52050112199363922590*x^46)/279626305558309362423 + 
     (236508319828073753605*x^48)/1313027869578148310508 + 
     (4298238495010017310822*x^50)/24619272554590280822025)*
    PolyGamma[1, 1/3]) + (6 + (22*x^2)/3 + (11*x^4)/3 + (22*x^6)/9 + 
   (11*x^8)/6 + (22*x^10)/15 + (11*x^12)/9 + (22*x^14)/21 + (11*x^16)/12 + 
   (22*x^18)/27 + (11*x^20)/15 + (2*x^22)/3 + (11*x^24)/18 + (22*x^26)/39 + 
   (11*x^28)/21 + (22*x^30)/45 + (11*x^32)/24 + (22*x^34)/51 + (11*x^36)/27 + 
   (22*x^38)/57 + (11*x^40)/30 + (22*x^42)/63 + x^44/3 + (22*x^46)/69 + 
   (11*x^48)/36 + (22*x^50)/75)*Zeta[3];

F10a1 =
(-11*Pi^4)/45 + (5*y^2)/2 + (7*y^3)/4 + (2363*y^4)/1728 + (1867*y^5)/1728 + 
 (2293073*y^6)/2592000 + (71317*y^7)/96000 + (8080140871*y^8)/12644352000 + 
 (31879816079*y^9)/56899584000 + (255571071379*y^10)/512096256000 + 
 (1844349403987*y^11)/4096770048000 + (13424123319977921*y^12)/
  32716805603328000 + (2056360866308893*y^13)/5452800933888000 + 
 (468321709316890801511*y^14)/1341738008996216832000 + 
 (58393219817415747907*y^15)/179697054776279040000 + 
 (119354422001105890339289*y^16)/392554206060607438848000 + 
 (28039511306946297495769*y^17)/98138551515151859712000 + 
 (2338931438205977606754156421*y^18)/8678784664690939561771008000 + 
 (3123155250561729326587981*y^19)/12245198821433424425779200 + 
 (170798374412222869756363934325587*y^20)/705514477216179608345924075520000 + 
 (32509517817305793378153941857171*y^21)/141102895443235921669184815104000 + 
 (1364562019239111098995694088998129*y^22)/
  6208527399502380553444131864576000 + (4392413858406756730772482503229*y^23)/
  20904132658257173580619972608000 + 
 (132690853847448198231606659020242250309*y^24)/
  659250788681414960236405111822221312000 + 
 (11790078183697411131188470633001635141*y^25)/
  61041739692723607429296769613168640000 + 
 (1227707625534200793010695683378087918287*y^26)/
  6612855133378390804840483374759936000000 + 
 (530207740906277206026117279119019010360859*y^27)/
  2966628549066367321063823003199995904000000 + 
 (85870413668534128742516791924740945327879233*y^28)/
  498393596243149709938722264537599311872000000 + 
 (11841341432351659372021666054184781497961133*y^29)/
  71199085177592815705531752076799901696000000 + 
 (16746702056201148262385946381019140069366072162731*y^30)/
  104188469303778670934532834084064368147824640000000 + 
 (77158805664618502688809409038375019178847141253*y^31)/
  496135568113231766354918257543163657846784000000 + 
 (510686618750098725936721007224294341169065264490658635769*y^32)/
  3390263229403267493408131929645997087666824642822144000000 + 
 (2042423953666852105272781434558936815389874610424991024921*y^33)/
  13984835821288478410308544209789737986625651651641344000000 + 
 (2042131215555686838977990502523565036622015132072328992131*y^34)/
  14408618724963886846984560700995487622584004731994112000000 + 
 (1256532113685598060565665393117543530165775689574868292781*y^35)/
  9127631771470335559175739810585376774487604807598080000000 + 
 (539932908264157433841480441461840397263369385246504371917*y^36)/
  4034693430033640653312157007182013063008452467490816000000 + 
 (7062135252940466078722333228153255164336817786826233098229*y^37)/
  54244211670452279894530110874335953402669194285154304000000 + 
 (2036038801143666092857821184485947066727775015851139559462613371*y^38)/
  16063079698807682257370781666534474432739277312120768692224000000 + 
 (4812011566848562970766368952185595389106009990427743533514023771*y^39)/
  38966418216724856002330078014033390131094801900694879076352000000 + 
 (49814235334275185284192310996377400048273249223419013632094766163*y^40)/
  413761062210773734926702487509494821301519465129550450524160000000 + 
 (6354787399140565242002329369378368367948078387765593211261446143*y^41)/
  54107215827562719182722632982010861247121776209248905068544000000 + 
 (116712717784633164841452386649094200476864734038561632210810448728467237*
   y^42)/
  1018050694220045896080332458456615565067516223106116753640550039552000000 + 
 (43425053170367484188358241023336999336032673960974921666732805907621519*
   y^43)/
  387828835893350817554412365126329739073339513564234953767828586496000000 + 
 (148452287331570415387832089128977988981064812668037246044606225909819278054\
819*y^44)/1356744719236396311857141212220360336838176207017871652645624886767\
648768000000 + (5937744015950723709940579225523617032389192107036521680709807\
32170411008715441*y^45)/55503193059670758212337595045378377416107208468912931\
24459374536776744960000000 + (14843549687026011936176611353046790211880230163\
1235239617293140498276929728559*y^46)/141841493374714159875973854004855853396\
7184216427774909584062381620723712000000 + 
 (315804096893934717427363595203068468222863017622143404907706015822140254331\
7*y^47)/
  308351072553726434512986639140990985645040047049516284692187474265374720000\
00 + (60689711045978580414820079781779740272967241904181662191963604372316314\
7019129968663*y^48)/605211097984309524204783052053931378580086017824079794344\
8241414897789946560512000000 + (196007689763526420041332213539233408824401545\
990514174530767947297313935196209418331*y^49)/1995442388281600242849103541192\
309980101008247173596423383296988245285815713792000000 + 
 (216536072487590667701723913631794253194277465320812968493507227334507360740\
84502268657167*y^50)/22488635715933634736909396909237333475738362945646431691\
5297570575243711430944358400000000 - (4*Pi^2*Log[2]^2)/3 + (4*Log[2]^4)/3 + 
 32*PolyLog[4, 1/2] + (6 + 3*y - 2*y^2 - (13*y^3)/8 - (163*y^4)/128 - 
   (631*y^5)/640 - (1213*y^6)/1536 - (2335*y^7)/3584 - (36247*y^8)/65536 - 
   (47221*y^9)/98304 - (69631*y^10)/163840 - (1100145*y^11)/2883584 - 
   (544987*y^12)/1572864 - (1082435*y^13)/3407872 - (8614057*y^14)/29360128 - 
   (1072397*y^15)/3932160 - (2189286423*y^16)/8589934592 - 
   (8734910087*y^17)/36507222016 - (8716920731*y^18)/38654705664 - 
   (69617207283*y^19)/326417514496 - (278075707669*y^20)/1374389534720 - 
   (1110979690361*y^21)/5772436045824 - (2219709937799*y^22)/12094627905536 - 
   (4435560957759*y^23)/25288767438848 - (17728897277333*y^24)/
    105553116266496 - (70869095991857*y^25)/439804651110400 - 
   (35414172001993*y^26)/228698418577408 - (188779773950029*y^27)/
    1266637395197952 - (1132169125634005*y^28)/7881299347898368 - 
   (4526861310015501*y^29)/32651097298436096 - (9050474817012059*y^30)/
    67553994410557440 - (9047557321469069*y^31)/69805794224242688 - 
   (9262004795705001495*y^32)/73786976294838206464 - 
   (12346089411402517245*y^33)/101457092405402533888 - 
   (37029415428272878125*y^34)/313594649253062377472 - 
   (59234165268756554459*y^35)/516508834063867445248 - 
   (1184447681262964444139*y^36)/10625324586456701730816 - 
   (4736927600511343015591*y^37)/43681889966544218226688 - 
   (9472270301123922689637*y^38)/89724963174523259060224 - 
   (1457047951249657329503*y^39)/14167099448608935641088 - 
   (303022919734357577522321*y^40)/3022314549036572936765440 - 
   (1211932484303419470740873*y^41)/12391489651049949040738304 - 
   (605892513934689717823327*y^42)/6346860552976803167207424 - 
   (9693185445928335783938559*y^43)/103967620486858109024731136 - 
   (9692167574961550087048259*y^44)/106385472126087367374143488 - 
   (38764878229711672604368273*y^45)/435213295061266502894223360 - 
   (9690335132706064730800463*y^46)/111221175404545884072968192 - 
   (9689508727557866121155259*y^47)/113639027043775142422380544 - 
   (1653544169356153633256504407*y^48)/19807040628566084398385987584 - 
   (19841045709283714178392772085*y^49)/242636247699934533880228347904 - 
   (7935942370521100597196844699*y^50)/99035203142830421991929937920)*Zeta[3];

F10b0 =
 Pi^4/30 - 4*x^2 + (7*x^4)/4 - (553*x^6)/81 - (87587*x^8)/1728 - 
 (9136091*x^10)/33750 - (236649223*x^12)/162000 - 
 (359545151369*x^14)/43218000 - (6576066436297*x^16)/131712000 - 
 (2818882925839573*x^18)/9001692000 - (40744218655998847*x^20)/20003760000 - 
 (159948192070044678287*x^22)/11715002006400 - 
 (2998818306853930156289*x^24)/31950005472000 - 
 (100254911749785349660885417*x^26)/152087351047632000 - 
 (110328955682053944076902163*x^28)/23398054007328000 - 
 (3006855805997548009296525509*x^30)/87742702527480000 - 
 (54022868480220272403532913363*x^32)/213925065209856000 - 
 (525909217140627256889835310067203*x^34)/279175552678005984000 - 
 (11757446369884800146361209480240033*x^36)/827673403233617740800 - 
 (720163659906547401509848983962932688629*x^38)/6658223801407919604864000 - 
 (8733474041204211904276648622611259261677*x^40)/10512984949591452007680000 - 
 (20281438847473479177344513684236466014157*x^42)/3153895484877435602304000 - 
 (55215010062748823753972473841831855321141*x^44)/1101360328052437829376000 - 
 (2411077617218946061457319240565645343975226217*x^46)/
  6129092127663794836002456000 - 
 (9345318183079851628761310690592356022057551081*x^48)/
  3009682067804216390057472000 - 
 (458443312273160415561346124086696156642816863750311*x^50)/
  39972339963024748930450800000000 + 
 Pi^2*(-x^2 - x^4/12 + (23*x^6)/9 + (1957*x^8)/144 + (30907*x^10)/450 + 
   (40103*x^12)/108 + (1053147*x^14)/490 + (88336613*x^16)/6720 + 
   (952305721*x^18)/11340 + (20999245199*x^20)/37800 + 
   (1729495441447*x^22)/457380 + (13150233596989*x^24)/498960 + 
   (1316908706850133*x^26)/7027020 + (10258656104310127*x^28)/7567560 + 
   (80692470966975403*x^30)/8108100 + (512089792136508455*x^32)/6918912 + 
   (15812907343596446183*x^34)/28402920 + (1399452086090693481241*x^36)/
    330810480 + (1406543867655045097969*x^38)/43363320 + 
   (583682888763543156782497*x^40)/2327925600 + 
   (40789001344224264780443*x^42)/20891640 + (3014702072855645326397059*x^44)/
    196978320 + (571704136026981659584663163*x^46)/4736433240 + 
   (61504710840514403407360066591*x^48)/64250746560 + 
   (21518698372024567261932820069*x^50)/6084351000) + 
 (12*x^2 - (15*x^4)/2 - (257*x^6)/9 - (3613*x^8)/48 - (103577*x^10)/500 - 
   (1039019*x^12)/1800 - (33242317*x^14)/25725 + (29959957*x^16)/31360 + 
   (230666906737*x^18)/4762800 + (569825044351*x^20)/1058400 + 
   (142476784662493*x^22)/29348550 + (31230631191229469*x^24)/768398400 + 
   (827694412775645029*x^26)/2512159650 + (199355260107058221223*x^28)/
    75751275600 + (23065809428014262911*x^30)/1104246000 + 
   (38202272940965957811857*x^32)/230861030400 + 
   (18595478943160954697318839*x^34)/14177753029440 + 
   (335044734790464074041631593*x^36)/32168011075200 + 
   (177891285346459108377111791159*x^38)/2145114882991080 + 
   (6646561182313334414329908045043*x^40)/10035625183584000 + 
   (62906246714123960485376967546643*x^42)/11854582248108600 + 
   (2119071704676651484712258966051089*x^44)/49676344658740800 + 
   (2700554094714182284011353300614016159*x^46)/7849507603414276800 + 
   (7600229072252756329479678683856491657*x^48)/2730263514231052800 + 
   (45761310109944501023888963255269298371*x^50)/4443788271860437500 + 
   Pi^2*((4*x^2)/3 + (8*x^4)/3 + (58*x^6)/9 + (64*x^8)/3 + (1354*x^10)/15 + 
     (4031*x^12)/9 + (51748*x^14)/21 + (43688*x^16)/3 + (2449498*x^18)/27 + 
     (8829983*x^20)/15 + (130209556*x^22)/33 + (488868743*x^24)/18 + 
     (7453922116*x^26)/39 + (28778995568*x^28)/21 + (449348796058*x^30)/45 + 
     (221340211396*x^32)/3 + (28143523825402*x^34)/51 + 
     (112647851072999*x^36)/27 + (1815305790213412*x^38)/57 + 
     (7355996536748903*x^40)/30 + (119857521674930020*x^42)/63 + 
     (490551508831988744*x^44)/33 + (8065523349127680586*x^46)/69 + 
     (33283320334844210279*x^48)/36 + (256141094580822355684*x^50)/75))*
  Log[x] + (-12*x^2 - x^4 + (92*x^6)/3 + (1957*x^8)/12 + (61814*x^10)/75 + 
   (40103*x^12)/9 + (6318882*x^14)/245 + (88336613*x^16)/560 + 
   (952305721*x^18)/945 + (20999245199*x^20)/3150 + 
   (1729495441447*x^22)/38115 + (13150233596989*x^24)/41580 + 
   (1316908706850133*x^26)/585585 + (10258656104310127*x^28)/630630 + 
   (80692470966975403*x^30)/675675 + (512089792136508455*x^32)/576576 + 
   (15812907343596446183*x^34)/2366910 + (1399452086090693481241*x^36)/
    27567540 + (1406543867655045097969*x^38)/3613610 + 
   (583682888763543156782497*x^40)/193993800 + (40789001344224264780443*x^42)/
    1740970 + (3014702072855645326397059*x^44)/16414860 + 
   (571704136026981659584663163*x^46)/394702770 + 
   (61504710840514403407360066591*x^48)/5354228880 + 
   (21518698372024567261932820069*x^50)/507029250)*Log[x]^2 + 
 ((16*x^2)/3 + (32*x^4)/3 + (232*x^6)/9 + (256*x^8)/3 + (5416*x^10)/15 + 
   (16124*x^12)/9 + (206992*x^14)/21 + (174752*x^16)/3 + (9797992*x^18)/27 + 
   (35319932*x^20)/15 + (520838224*x^22)/33 + (977737486*x^24)/9 + 
   (29815688464*x^26)/39 + (115115982272*x^28)/21 + (1797395184232*x^30)/45 + 
   (885360845584*x^32)/3 + (112574095301608*x^34)/51 + 
   (450591404291996*x^36)/27 + (7261223160853648*x^38)/57 + 
   (14711993073497806*x^40)/15 + (479430086699720080*x^42)/63 + 
   (1962206035327954976*x^44)/33 + (32262093396510722344*x^46)/69 + 
   (33283320334844210279*x^48)/9 + (1024564378323289422736*x^50)/75)*
  Log[x]^3 + (6 + 4*x^2 - 2*x^4 - (32*x^6)/3 - 41*x^8 - (896*x^10)/5 - 
   (2684*x^12)/3 - (34492*x^14)/7 - (58249*x^16)/2 - (1632992*x^18)/9 - 
   (5886652*x^20)/5 - (86806364*x^22)/11 - (162956246*x^24)/3 - 
   (4969281404*x^26)/13 - (19185997042*x^28)/7 - (299565864032*x^30)/15 - 
   (590240563721*x^32)/4 - (18762349216928*x^34)/17 - 
   (75098567381996*x^36)/9 - (1210203860142268*x^38)/19 - 
   (2451998845582966*x^40)/5 - (79905014449953340*x^42)/21 - 
   (327034339221325826*x^44)/11 - (5377015566085120384*x^46)/23 - 
   (5547220055807368379*x^48)/3 - (170760729720548237116*x^50)/25)*Zeta[3];

F10b1 =
 (5*y^2)/2 + (13*y^3)/4 + (6251*y^4)/1728 + (6721*y^5)/1728 + 
 (10775573*y^6)/2592000 + (142659*y^7)/32000 + 
 (60860651591*y^8)/12644352000 + (298199146349*y^9)/56899584000 + 
 (1475031521177*y^10)/256048128000 + (26211821446117*y^11)/4096770048000 + 
 (235080972861513791*y^12)/32716805603328000 + 
 (8903826562439807*y^13)/1090560186777600 + (12600254530475688520583*y^14)/
  1341738008996216832000 + (15724345695187291724129*y^15)/
  1437576438210232320000 + (5064961386333883528704473*y^16)/
  392554206060607438848000 + (12100974251606572833191*y^17)/
  785108412121214877696 + (23112054811365216284267779777*y^18)/
  1239826380670134223110144000 + (29336906713815340558118635499*y^19)/
  1285745876250509564706816000 + (19929874294174234206360744264178819*y^20)/
  705514477216179608345924075520000 + 
 (34918107056369322257995983945507247*y^21)/
  987720268102651451684293705728000 + 
 (39636727421542077468517185182127251*y^22)/
  886932485643197221920590266368000 + 
 (32184549941155257249577456834081039*y^23)/
  564411581772943686676739260416000 + 
 (9676350609879450270959827438475961941761*y^24)/
  131850157736282992047281022364444262400 + 
 (17433495505614058004801520272536072361789*y^25)/
  183125219078170822287890308839505920000 + 
 (11104462425991802397474322203453985659487187*y^26)/
  89273544300608275865346525559259136000000 + 
 (485329965429541669503177044433282325320223709*y^27)/
  2966628549066367321063823003199995904000000 + 
 (15411986783525537300412621316501703094538314719*y^28)/
  71199085177592815705531752076799901696000000 + 
 (20504712903025204850351715301685433512256816583*y^29)/
  71199085177592815705531752076799901696000000 + 
 (3086255389178613641144597972363747847281402245060787*y^30)/
  8014497638752205456502525698774182165217280000000 + 
 (18331721761942494505698824114859094309320884653837*y^31)/
  35438254865230840453922732681654546989056000000 + 
 (2365791428208197903199272714346220024166506576819863842512889*y^32)/
  3390263229403267493408131929645997087666824642822144000000 + 
 (13216142888050694453817177889228073041521141098998367199032651*y^33)/
  13984835821288478410308544209789737986625651651641344000000 + 
 (2643866961644472808564363305808601774858434055170102381785923*y^34)/
  2058374103566269549569222957285069660369143533142016000000 + 
 (207842220486448518038024893062072315714624011065066302708294343*y^35)/
  118659213029114362269284617537609898068338862498775040000000 + 
 (878848653705435109358803000477939641415950019076570671496087*y^36)/
  366790311821240059392014273380183005728041133408256000000 + 
 (178307283332057670822701036990661685470905636925248836273640959*y^37)/
  54244211670452279894530110874335953402669194285154304000000 + 
 (944236634023769520893368274253315400490390411955858180966049259783483*y^38)/
  208820036084499869345820161664948167625610605057569992998912000000 + 
 (10821505754335059278591435829780873577682394366643236683767062449683*y^39)/
  1735346560259001684314294972284887819603412230395318501376000000 + 
 (65129288742654110344293411795621004636235419608328704963992801945761*y^40)/
  7555250330379327060960195797702912956096488622129277829120000000 + 
 (8400882100545549616775672787525694464736831795955293445954450631272729*
   y^41)/703393805758315349375394228766141196212583090720235765891072000000 + 
 (
   4220390689838463369104220456650280058367959125794563754183888171675873554693\
*y^42)/
  254512673555011474020083114614153891266879055776529188410137509888000000 + 
 (894680999610823006261706722171571925120386554147842716755713555771922743088\
9*y^43)/
  387828835893350817554412365126329739073339513564234953767828586496000000 + 
 (197397225485976553811503494899312733418672535619538548626547550981823166957\
249659*y^44)/
  613911637663527742921783353945864405809129505437950974047794066410700800000\
0 + (249195588226250202477294570227032992930430188734262373366331162440408323\
576434560771*y^45)/5550319305967075821233759504537837741610720846891293124459\
374536776744960000000 + (1781493754722670770968630317458574328379989630114096\
85432167485942120355071484117393*y^46)/28368298674942831975194770800971170679\
34368432855549819168124763241447424000000 + 
 (986502296913144941884908644284643996012394531483202172616655369298505905286\
481963*y^47)/
  112127662746809612550176959687633085689105471654369558069886354278318080000\
00 + (97127560088181907131824580881970561448710062935775473473797506440400560\
05710229727475128619*y^48)/78677442737960238146621796767011079215411182317130\
373264827138393671269305286656000000 + 
 (796174148656093211431413400203724204711922605268723130844368542919954720774\
0100216784969863*y^49)/458951749304768055855293814474231295423231896849927177\
37815830729641573761417216000000 + 
 (548992329573816146295095518677499567025416076542401692813529412547697924166\
1185849861391232371*y^50)/224886357159336347369093969092373334757383629456464\
31691529757057524371143094435840000000 - (44*Zeta[2]^2)/5 + 
 (6 + 9*y + y^2 - (11*y^3)/8 - (307*y^4)/128 - (1893*y^5)/640 - 
   (5137*y^6)/1536 - (13179*y^7)/3584 - (263063*y^8)/65536 - 
   (431519*y^9)/98304 - (395741*y^10)/81920 - (15466743*y^11)/2883584 - 
   (9465637*y^12)/1572864 - (23277861*y^13)/3407872 - 
   (230426761*y^14)/29360128 - (95760389*y^15)/10485760 - 
   (92460471319*y^16)/8589934592 - (469104619413*y^17)/36507222016 - 
   (600413006105*y^18)/38654705664 - (6203310161037*y^19)/326417514496 - 
   (32326768801381*y^20)/1374389534720 - (56624605201369*y^21)/
    1924145348608 - (449856033710291*y^22)/12094627905536 - 
   (1200042290858463*y^23)/25288767438848 - (6445821608753749*y^24)/
    105553116266496 - (34837162198949571*y^25)/439804651110400 - 
   (11834048299281535*y^26)/114349209288704 - (172399719038654459*y^27)/
    1266637395197952 - (1419324424121953165*y^28)/7881299347898368 - 
   (7822925414743528935*y^29)/32651097298436096 - 
   (21641803992150193031*y^30)/67553994410557440 - 
   (15020196260064814419*y^31)/34902897112121344 - 
   (42835456343796136330775*y^32)/73786976294838206464 - 
   (7251301472982298229317*y^33)/9223372036854775808 - 
   (335090095346137934394107*y^34)/313594649253062377472 - 
   (3763196390906410483893033*y^35)/2582544170319337226240 - 
   (21179449948860695822818235*y^36)/10625324586456701730816 - 
   (119451865926029226639031125*y^37)/43681889966544218226688 - 
   (337518460253670891747053305*y^38)/89724963174523259060224 - 
   (318478332827839418789808061*y^39)/61390764277305387778048 - 
   (21674165545920641824105268369*y^40)/3022314549036572936765440 - 
   (123118985648778133954154750043*y^41)/12391489651049949040738304 - 
   (21888565921383852871569555199*y^42)/1586715138244200791801856 - 
   (1995268202957725929497040916473*y^43)/103967620486858109024731136 - 
   (2845722417540089734245538680655*y^44)/106385472126087367374143488 - 
   (5418490209115455849495224532449*y^45)/145071098353755500964741120 - 
   (11620999695076500642529066186865*y^46)/222442350809091768145936384 - 
   (33269618489596750873540036289271*y^47)/454556108175100569689522176 - 
   (6102504049074734211933536505304325*y^48)/59421121885698253195157962752 - 
   (35016416984675305354248128234660319*y^49)/
    242636247699934533880228347904 - (50281445147344914367730204085190583*
     y^50)/247588007857076054979824844800)*Zeta[3] - 8*Zeta[2]*Log[2]^2 + 
   (4*Log[2]^4)/3 + 32*PolyLog[4, 1/2];
(*-------------------------------------------------------jb--------------*)


